Identifying Blue Large Amplitude Pulsators from Gaia DR2 & ZTF DR3

Blue Large Amplitude Pulsators (BLAPs) are hot, subluminous stars undergoing rapid variability with periods of under 60 mins. They have been linked with the early stages of pre-white dwarfs and hot subdwarfs. They are a rare class of variable star due to their evolutionary history within interacting binary systems and the short timescales relative to their lifetime in which they are pulsationally unstable. All currently known BLAPs are relatively faint (15-19 mag) and are located in the Galactic plane. These stars have intrinsically blue colours but the large interstellar extinction in the Galactic plane prevents them from swift identification using colour-based selection criteria. In this paper, we correct the Gaia $G$-band apparent magnitude and $G_{\mathrm{BP}}-G_{\mathrm{RP}}$ colours of 89.6 million sources brighter than 19 mag in the Galactic plane with good quality photometry combined with supplementary all-sky data totalling 162.3 million sources. Selecting sources with colours consistent with the known population of BLAPs and performing a cross-match with the Zwicky Transient Facility (ZTF) DR3, we identify 98 short period candidate variables. Manual inspection of the period-folded light curves reveals 22 candidate BLAPs. Of these targets, 6 are consistent with the observed periods and light curves of the known BLAPs, 10 are within the theoretical period range of BLAPs and 6 are candidate high-gravity BLAPs. We present follow-up spectra of 21 of these candidate sources and propose to classify 1 of them as a BLAP, and tentatively assign an additional 8 of them as BLAPs for future population studies.

==> BLAP_hrdiag.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "source": [
    "import matplotlib.pyplot as plt\r\n",
    "from matplotlib import colors\r\n",
    "import numpy as np\r\n",
    "\r\n",
    "SMALL_SIZE = 18\r\n",
    "MEDIUM_SIZE = 24\r\n",
    "BIGGER_SIZE = 32\r\n",
    "\r\n",
    "plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\r\n",
    "plt.rc('axes', titlesize=SMALL_SIZE)     # fontsize of the axes title\r\n",
    "plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels\r\n",
    "plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels\r\n",
    "plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels\r\n",
    "plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\r\n",
    "plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title\r\n",
    "\r\n",
    "%matplotlib inline"
   ],
   "outputs": [],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "source": [
    "hrdiag_all = np.loadtxt('hrdiag_all.csv', delimiter = \",\")\r\n",
    "hrdiag_new = np.loadtxt('hrdiag_new.csv', delimiter = \",\")\r\n",
    "hrdiag_blap = np.loadtxt('hrdiag_blap.csv', delimiter = \",\")"
   ],
   "outputs": [],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "source": [
    "mg = hrdiag_all[:,0]\r\n",
    "bp_rp = hrdiag_all[:,1]\r\n",
    "mg_new = hrdiag_new[:,0]\r\n",
    "bp_rp_new = hrdiag_new[:,1]\r\n",
    "mg_blap = hrdiag_blap[:,0]\r\n",
    "bp_rp_blap = hrdiag_blap[:,1]"
   ],
   "outputs": [],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 12))\r\n",
    "# only show 2D-histogram for bins with more than 10 stars in them\r\n",
    "h = ax.hist2d(bp_rp, mg, bins=300, cmin=10, norm=colors.PowerNorm(0.5), zorder=0.5)\r\n",
    "# fill the rest with scatter (set rasterized=True if saving as vector graphics)\r\n",
    "ax.scatter(bp_rp, mg, alpha=0.1, s=4, color='k', zorder=0, label='The initial 608,219 stars')\r\n",
    "ax.invert_yaxis()\r\n",
    "cb = fig.colorbar(h[3], ax=ax, pad=0.02)\r\n",
    "ax.set_xlim(left=-0.8)\r\n",
    "ax.set_xlabel('$G_{BP} - G_{RP}$')\r\n",
    "ax.set_ylabel('$M_G$')\r\n",
    "cb.set_label(\"$\\mathrm{Stellar~density}$\")\r\n",
    "ax.scatter(bp_rp_new, mg_new, alpha=1.0, s=80, color='red', marker='^', zorder=1, label='New Candidates')\r\n",
    "ax.scatter(bp_rp_blap, mg_blap, alpha=1.0, s=80, color='orange', marker='v', zorder=2, label='Known BLAPs')\r\n",
    "plt.tight_layout()\r\n",
    "plt.grid()\r\n",
    "plt.legend(loc='lower left')\r\n",
    "ax.set_rasterization_zorder(2)\r\n",
    "plt.savefig('hrdiag.png')\r\n",
    "plt.savefig('hrdiag.pdf')\r\n",
    "plt.show()"
   ],
   "outputs": [
    {
     "output_type": "display_data",
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x864 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     }
    }
   ],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "source": [],
   "outputs": [],
   "metadata": {}
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "source": [],
   "outputs": [],
   "metadata": {}
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3.8.10 64-bit"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  },
  "interpreter": {
   "hash": "f2575392019334285e0602a4035eec46b9260ee4c95297ea34ade6e3c8b8fcaf"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

==> full_reduction.py <==
import sys
import numpy as np
from astropy.io import fits
from aspired import image_reduction
from aspired import spectral_reduction

# Line list
atlas = [
    4193.5, 4385.77, 4500.98, 4524.68, 4582.75, 4624.28, 4671.23, 4697.02,
    4734.15, 4807.02, 4921.48, 5028.28, 5618.88, 5823.89, 5893.29, 5934.17,
    6182.42, 6318.06, 6472.841, 6595.56, 6668.92, 6728.01, 6827.32, 6976.18,
    7119.60, 7257.9, 7393.8, 7584.68, 7642.02, 7740.31, 7802.65, 7887.40,
    7967.34, 8057.258
]
element = ['Xe'] * len(atlas)

standard_july_image_reduction = image_reduction.ImageReduction()
standard_july_image_reduction.add_filelist('BDp33-20210703.list')
standard_july_image_reduction.load_data()
standard_july_image_reduction.reduce()

standard_august_image_reduction = image_reduction.ImageReduction()
standard_august_image_reduction.add_filelist('BDp33-20210804.list')
standard_august_image_reduction.load_data()
standard_august_image_reduction.reduce()

blap01_image_reduction = image_reduction.ImageReduction()
blap01_image_reduction.add_filelist('zpg-blap-01.list')
blap01_image_reduction.load_data()
blap01_image_reduction.reduce()
'''
blap02_image_reduction = image_reduction.ImageReduction()
blap02_image_reduction.add_filelist('zpg-blap-02.list')
blap02_image_reduction.load_data()
blap02_image_reduction.reduce()

blap03_image_reduction = image_reduction.ImageReduction()
blap03_image_reduction.add_filelist('zpg-blap-03.list')
blap03_image_reduction.load_data()
blap03_image_reduction.reduce()
'''

blap04_image_reduction = image_reduction.ImageReduction()
blap04_image_reduction.add_filelist('zpg-blap-04.list')
blap04_image_reduction.load_data()
blap04_image_reduction.reduce()

blap05_image_reduction = image_reduction.ImageReduction()
blap05_image_reduction.add_filelist('zpg-blap-05.list')
blap05_image_reduction.load_data()
blap05_image_reduction.reduce()

blap06_image_reduction = image_reduction.ImageReduction()
blap06_image_reduction.add_filelist('zpg-blap-06.list')
blap06_image_reduction.load_data()
blap06_image_reduction.reduce()

blap07_image_reduction = image_reduction.ImageReduction()
blap07_image_reduction.add_filelist('zpg-blap-07.list')
blap07_image_reduction.load_data()
blap07_image_reduction.reduce()

blap08_image_reduction = image_reduction.ImageReduction()
blap08_image_reduction.add_filelist('zpg-blap-08.list')
blap08_image_reduction.load_data()
blap08_image_reduction.reduce()
'''
blap09_image_reduction = image_reduction.ImageReduction()
blap09_image_reduction.add_filelist('zpg-blap-09.list')
blap09_image_reduction.load_data()
blap09_image_reduction.reduce()
'''

blap10_image_reduction = image_reduction.ImageReduction()
blap10_image_reduction.add_filelist('zpg-blap-10.list')
blap10_image_reduction.load_data()
blap10_image_reduction.reduce()

blap11_image_reduction = image_reduction.ImageReduction()
blap11_image_reduction.add_filelist('zpg-blap-11.list')
blap11_image_reduction.load_data()
blap11_image_reduction.reduce()

blap12_image_reduction = image_reduction.ImageReduction()
blap12_image_reduction.add_filelist('zpg-blap-12.list')
blap12_image_reduction.load_data()
blap12_image_reduction.reduce()

blap13_image_reduction = image_reduction.ImageReduction()
blap13_image_reduction.add_filelist('zpg-blap-13.list')
blap13_image_reduction.load_data()
blap13_image_reduction.reduce()

blap14_image_reduction = image_reduction.ImageReduction()
blap14_image_reduction.add_filelist('zpg-blap-14.list')
blap14_image_reduction.load_data()
blap14_image_reduction.reduce()

blap15_image_reduction = image_reduction.ImageReduction()
blap15_image_reduction.add_filelist('zpg-blap-15.list')
blap15_image_reduction.load_data()
blap15_image_reduction.reduce()

blap16_image_reduction = image_reduction.ImageReduction()
blap16_image_reduction.add_filelist('zpg-blap-16.list')
blap16_image_reduction.load_data()
blap16_image_reduction.reduce()

hgblap01_image_reduction = image_reduction.ImageReduction()
hgblap01_image_reduction.add_filelist('zpg-hgblap-01.list')
hgblap01_image_reduction.load_data()
hgblap01_image_reduction.reduce()

hgblap02_image_reduction = image_reduction.ImageReduction()
hgblap02_image_reduction.add_filelist('zpg-hgblap-02.list')
hgblap02_image_reduction.load_data()
hgblap02_image_reduction.reduce()

hgblap03_image_reduction = image_reduction.ImageReduction()
hgblap03_image_reduction.add_filelist('zpg-hgblap-03.list')
hgblap03_image_reduction.load_data()
hgblap03_image_reduction.reduce()

hgblap04_image_reduction = image_reduction.ImageReduction()
hgblap04_image_reduction.add_filelist('zpg-hgblap-04.list')
hgblap04_image_reduction.load_data()
hgblap04_image_reduction.reduce()

hgblap05_image_reduction = image_reduction.ImageReduction()
hgblap05_image_reduction.add_filelist('zpg-hgblap-05.list')
hgblap05_image_reduction.load_data()
hgblap05_image_reduction.reduce()

hgblap06_image_reduction = image_reduction.ImageReduction()
hgblap06_image_reduction.add_filelist('zpg-hgblap-06.list')
hgblap06_image_reduction.load_data()
hgblap06_image_reduction.reduce()

blap01_image_reduction.save_fits(filename='zpg-blap01.log', overwrite=True)
'''
blap02_image_reduction.save_fits(filename='zpg-blap02.log', overwrite=True)
blap03_image_reduction.save_fits(filename='zpg-blap03.log', overwrite=True)
'''
blap04_image_reduction.save_fits(filename='zpg-blap04.log', overwrite=True)
blap05_image_reduction.save_fits(filename='zpg-blap05.log', overwrite=True)
blap06_image_reduction.save_fits(filename='zpg-blap06.log', overwrite=True)
blap07_image_reduction.save_fits(filename='zpg-blap07.log', overwrite=True)
blap08_image_reduction.save_fits(filename='zpg-blap08.log', overwrite=True)
'''
blap09_image_reduction.save_fits(filename='zpg-blap09.log', overwrite=True)
'''
blap10_image_reduction.save_fits(filename='zpg-blap10.log', overwrite=True)
blap11_image_reduction.save_fits(filename='zpg-blap11.log', overwrite=True)
blap12_image_reduction.save_fits(filename='zpg-blap12.log', overwrite=True)
blap13_image_reduction.save_fits(filename='zpg-blap13.log', overwrite=True)
blap14_image_reduction.save_fits(filename='zpg-blap14.log', overwrite=True)
blap15_image_reduction.save_fits(filename='zpg-blap15.log', overwrite=True)
blap16_image_reduction.save_fits(filename='zpg-blap16.log', overwrite=True)
hgblap01_image_reduction.save_fits(filename='zpg-hgblap01.log', overwrite=True)
hgblap02_image_reduction.save_fits(filename='zpg-hgblap02.log', overwrite=True)
hgblap03_image_reduction.save_fits(filename='zpg-hgblap03.log', overwrite=True)
hgblap04_image_reduction.save_fits(filename='zpg-hgblap04.log', overwrite=True)
hgblap05_image_reduction.save_fits(filename='zpg-hgblap05.log', overwrite=True)
hgblap06_image_reduction.save_fits(filename='zpg-hgblap06.log', overwrite=True)

# initialise the two aspired.TwoDSpec()
spatial_mask = np.arange(100, 160)
spec_mask = np.arange(100, 1024)

standard_july_twodspec = spectral_reduction.TwoDSpec(
    standard_july_image_reduction,
    spatial_mask=spatial_mask,
    spec_mask=spec_mask,
    cosmicray=True,
    fsmode='convolve',
    gain=2.45,
    readnoise=5.7,
    sigclip=4.)
standard_august_twodspec = spectral_reduction.TwoDSpec(
    standard_august_image_reduction,
    spatial_mask=spatial_mask,
    spec_mask=spec_mask,
    cosmicray=True,
    fsmode='convolve',
    gain=2.45,
    readnoise=5.7,
    sigclip=4.)
blap01_twodspec = spectral_reduction.TwoDSpec(blap01_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
'''
blap02_twodspec = spectral_reduction.TwoDSpec(blap02_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap03_twodspec = spectral_reduction.TwoDSpec(blap03_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
'''
blap04_twodspec = spectral_reduction.TwoDSpec(blap04_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap05_twodspec = spectral_reduction.TwoDSpec(blap05_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap06_twodspec = spectral_reduction.TwoDSpec(blap06_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap07_twodspec = spectral_reduction.TwoDSpec(blap07_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap08_twodspec = spectral_reduction.TwoDSpec(blap08_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
'''
blap09_twodspec = spectral_reduction.TwoDSpec(blap09_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
'''
blap10_twodspec = spectral_reduction.TwoDSpec(blap10_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap11_twodspec = spectral_reduction.TwoDSpec(blap11_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap12_twodspec = spectral_reduction.TwoDSpec(blap12_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap13_twodspec = spectral_reduction.TwoDSpec(blap13_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap14_twodspec = spectral_reduction.TwoDSpec(blap14_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap15_twodspec = spectral_reduction.TwoDSpec(blap15_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
blap16_twodspec = spectral_reduction.TwoDSpec(blap16_image_reduction,
                                              spatial_mask=spatial_mask,
                                              spec_mask=spec_mask,
                                              cosmicray=True,
                                              fsmode='convolve',
                                              gain=2.45,
                                              readnoise=5.7,
                                              sigclip=4.)
hgblap01_twodspec = spectral_reduction.TwoDSpec(hgblap01_image_reduction,
                                                spatial_mask=spatial_mask,
                                                spec_mask=spec_mask,
                                                cosmicray=True,
                                                fsmode='convolve',
                                                gain=2.45,
                                                readnoise=5.7,
                                                sigclip=4.)
hgblap02_twodspec = spectral_reduction.TwoDSpec(hgblap02_image_reduction,
                                                spatial_mask=spatial_mask,
                                                spec_mask=spec_mask,
                                                cosmicray=True,
                                                fsmode='convolve',
                                                gain=2.45,
                                                readnoise=5.7,
                                                sigclip=4.)
hgblap03_twodspec = spectral_reduction.TwoDSpec(hgblap03_image_reduction,
                                                spatial_mask=spatial_mask,
                                                spec_mask=spec_mask,
                                                cosmicray=True,
                                                fsmode='convolve',
                                                gain=2.45,
                                                readnoise=5.7,
                                                sigclip=4.)
hgblap04_twodspec = spectral_reduction.TwoDSpec(hgblap04_image_reduction,
                                                spatial_mask=spatial_mask,
                                                spec_mask=spec_mask,
                                                cosmicray=True,
                                                fsmode='convolve',
                                                gain=2.45,
                                                readnoise=5.7,
                                                sigclip=4.)
hgblap05_twodspec = spectral_reduction.TwoDSpec(hgblap05_image_reduction,
                                                spatial_mask=np.arange(
                                                    110, 150),
                                                spec_mask=spec_mask,
                                                cosmicray=True,
                                                fsmode='convolve',
                                                gain=2.45,
                                                readnoise=5.7,
                                                sigclip=4.)
hgblap06_twodspec = spectral_reduction.TwoDSpec(hgblap06_image_reduction,
                                                spatial_mask=spatial_mask,
                                                spec_mask=spec_mask,
                                                cosmicray=True,
                                                fsmode='convolve',
                                                gain=2.45,
                                                readnoise=5.7,
                                                sigclip=4.)

# Trace the spectrs
standard_july_twodspec.ap_trace(nspec=1,
                                ap_faint=20,
                                fit_deg=2,
                                resample_factor=5,
                                save_fig=True,
                                fig_type='jpg',
                                filename='std_july_trace')
standard_august_twodspec.ap_trace(nspec=1,
                                  ap_faint=20,
                                  fit_deg=2,
                                  resample_factor=5,
                                  save_fig=True,
                                  fig_type='jpg',
                                  filename='std_august_trace')
blap01_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap01_trace')
'''
blap02_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap02_trace')
blap03_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap03_trace')
'''
blap04_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap04_trace')
blap05_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap05_trace')
blap06_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap06_trace')
blap07_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap07_trace')
blap08_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap08_trace')
'''
blap09_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap09_trace')
'''
blap10_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap10_trace')
blap11_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap11_trace')
blap12_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap12_trace')
blap13_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap13_trace')
blap14_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap14_trace')
blap15_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap15_trace')
blap16_twodspec.ap_trace(nspec=1,
                         ap_faint=20,
                         fit_deg=1,
                         resample_factor=10,
                         save_fig=True,
                         fig_type='jpg',
                         filename='blap16_trace')
hgblap01_twodspec.ap_trace(nspec=1,
                           ap_faint=20,
                           fit_deg=1,
                           resample_factor=10,
                           save_fig=True,
                           fig_type='jpg',
                           filename='hgblap01_trace')
hgblap02_twodspec.ap_trace(nspec=1,
                           ap_faint=20,
                           fit_deg=1,
                           resample_factor=10,
                           save_fig=True,
                           fig_type='jpg',
                           filename='hgblap02_trace')
hgblap03_twodspec.ap_trace(nspec=1,
                           ap_faint=20,
                           fit_deg=1,
                           resample_factor=10,
                           save_fig=True,
                           fig_type='jpg',
                           filename='hgblap03_trace')
hgblap04_twodspec.ap_trace(nspec=1,
                           ap_faint=20,
                           fit_deg=1,
                           resample_factor=10,
                           save_fig=True,
                           fig_type='jpg',
                           filename='hgblap04_trace')
hgblap05_twodspec.ap_trace(nspec=1,
                           ap_faint=20,
                           fit_deg=1,
                           resample_factor=10,
                           save_fig=True,
                           fig_type='jpg',
                           filename='hgblap05_trace')
hgblap06_twodspec.ap_trace(nspec=1,
                           ap_faint=20,
                           fit_deg=1,
                           resample_factor=10,
                           save_fig=True,
                           fig_type='jpg',
                           filename='hgblap06_trace')

# Extract the spectra
standard_july_twodspec.ap_extract(apwidth=10,
                                  skywidth=10,
                                  skydeg=1,
                                  optimal=True,
                                  lowess_frac=0.1,
                                  save_fig=True,
                                  fig_type='jpg',
                                  filename='standard_july_extract')
standard_august_twodspec.ap_extract(apwidth=10,
                                    skywidth=10,
                                    skydeg=1,
                                    optimal=True,
                                    lowess_frac=0.1,
                                    save_fig=True,
                                    fig_type='jpg',
                                    filename='standard_august_extract')
blap01_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap01_extract')
'''
blap02_twodspec.ap_extract(apwidth=6,
                           skywidth=5,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap02_extract')
blap03_twodspec.ap_extract(apwidth=6,
                           skysep=5,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap03_extract')
'''
blap04_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap04_extract')
blap05_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap05_extract')
blap06_twodspec.ap_extract(apwidth=6,
                           skysep=2,
                           skywidth=5,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap06_extract')
blap07_twodspec.ap_extract(apwidth=6,
                           skysep=5,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap07_extract')
blap08_twodspec.ap_extract(apwidth=6,
                           skysep=10,
                           skywidth=5,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap08_extract')
'''
blap09_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap09_extract')
'''
blap10_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap10_extract')
blap11_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap11_extract')
blap12_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap12_extract')
blap13_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap13_extract')
blap14_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap14_extract')
blap15_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap15_extract')
blap16_twodspec.ap_extract(apwidth=8,
                           skywidth=8,
                           skydeg=1,
                           optimal=True,
                           lowess_frac=0.1,
                           save_fig=True,
                           fig_type='jpg',
                           filename='blap16_extract')
hgblap01_twodspec.ap_extract(apwidth=8,
                             skywidth=8,
                             skydeg=1,
                             optimal=True,
                             lowess_frac=0.1,
                             save_fig=True,
                             fig_type='jpg',
                             filename='hgblap01_extract')
hgblap02_twodspec.ap_extract(apwidth=7,
                             skysep=2,
                             skywidth=5,
                             skydeg=1,
                             optimal=True,
                             lowess_frac=0.1,
                             save_fig=True,
                             fig_type='jpg',
                             filename='hgblap02_extract')
hgblap03_twodspec.ap_extract(apwidth=8,
                             skywidth=8,
                             skydeg=1,
                             optimal=True,
                             lowess_frac=0.1,
                             save_fig=True,
                             fig_type='jpg',
                             filename='hgblap03_extract')
hgblap04_twodspec.ap_extract(apwidth=8,
                             skywidth=8,
                             skydeg=1,
                             optimal=True,
                             lowess_frac=0.1,
                             save_fig=True,
                             fig_type='jpg',
                             filename='hgblap04_extract')
hgblap05_twodspec.ap_extract(apwidth=8,
                             skywidth=8,
                             skydeg=1,
                             optimal=True,
                             lowess_frac=0.1,
                             save_fig=True,
                             fig_type='jpg',
                             filename='hgblap05_extract')
hgblap06_twodspec.ap_extract(apwidth=8,
                             skywidth=8,
                             skydeg=1,
                             optimal=True,
                             lowess_frac=0.1,
                             save_fig=True,
                             fig_type='jpg',
                             filename='hgblap06_extract')

standard_july_twodspec.extract_arc_spec(display=False)
standard_august_twodspec.extract_arc_spec(display=False)
blap01_twodspec.extract_arc_spec(display=False)
'''
blap02_twodspec.extract_arc_spec(display=False)
blap03_twodspec.extract_arc_spec(display=False)
'''
blap04_twodspec.extract_arc_spec(display=False)
blap05_twodspec.extract_arc_spec(display=False)
blap06_twodspec.extract_arc_spec(display=False)
blap07_twodspec.extract_arc_spec(display=False)
blap08_twodspec.extract_arc_spec(display=False)
'''
blap09_twodspec.extract_arc_spec(display=False)
'''
blap10_twodspec.extract_arc_spec(display=False)
blap11_twodspec.extract_arc_spec(display=False)
blap12_twodspec.extract_arc_spec(display=False)
blap13_twodspec.extract_arc_spec(display=False)
blap14_twodspec.extract_arc_spec(display=False)
blap15_twodspec.extract_arc_spec(display=False)
blap16_twodspec.extract_arc_spec(display=False)
hgblap01_twodspec.extract_arc_spec(display=False)
hgblap02_twodspec.extract_arc_spec(display=False)
hgblap03_twodspec.extract_arc_spec(display=False)
hgblap04_twodspec.extract_arc_spec(display=False)
hgblap05_twodspec.extract_arc_spec(display=False)
hgblap06_twodspec.extract_arc_spec(display=False)

# Work in one dimension
standard_july_onedspec = spectral_reduction.OneDSpec(
    log_level='INFO', log_file_name='standard_july')
standard_august_onedspec = spectral_reduction.OneDSpec(
    log_level='INFO', log_file_name='standard_august')
blap01_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap01')
'''
blap02_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap02')
blap03_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap03')
'''
blap04_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap04')
blap05_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap05')
blap06_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap06')
blap07_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap07')
blap08_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap08')
'''
blap09_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap09')
'''
blap10_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap10')
blap11_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap11')
blap12_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap12')
blap13_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap13')
blap14_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap14')
blap15_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap15')
blap16_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                              log_file_name='blap16')
hgblap01_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                                log_file_name='hgblap01')
hgblap02_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                                log_file_name='hgblap02')
hgblap03_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                                log_file_name='hgblap03')
hgblap04_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                                log_file_name='hgblap04')
hgblap05_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                                log_file_name='hgblap05')
hgblap06_onedspec = spectral_reduction.OneDSpec(log_level='INFO',
                                                log_file_name='hgblap06')

blap01_onedspec.from_twodspec(blap01_twodspec, stype='science')
'''
blap02_onedspec.from_twodspec(blap02_twodspec, stype='science')
blap03_onedspec.from_twodspec(blap03_twodspec, stype='science')
'''
blap04_onedspec.from_twodspec(blap04_twodspec, stype='science')
blap05_onedspec.from_twodspec(blap05_twodspec, stype='science')
blap06_onedspec.from_twodspec(blap06_twodspec, stype='science')
blap07_onedspec.from_twodspec(blap07_twodspec, stype='science')
blap08_onedspec.from_twodspec(blap08_twodspec, stype='science')
'''
blap09_onedspec.from_twodspec(blap09_twodspec, stype='science')
'''
blap10_onedspec.from_twodspec(blap10_twodspec, stype='science')
blap11_onedspec.from_twodspec(blap11_twodspec, stype='science')
blap12_onedspec.from_twodspec(blap12_twodspec, stype='science')
blap13_onedspec.from_twodspec(blap13_twodspec, stype='science')
blap14_onedspec.from_twodspec(blap14_twodspec, stype='science')
blap15_onedspec.from_twodspec(blap15_twodspec, stype='science')
blap16_onedspec.from_twodspec(blap16_twodspec, stype='science')
hgblap01_onedspec.from_twodspec(hgblap01_twodspec, stype='science')
hgblap02_onedspec.from_twodspec(hgblap02_twodspec, stype='science')
hgblap03_onedspec.from_twodspec(hgblap03_twodspec, stype='science')
hgblap04_onedspec.from_twodspec(hgblap04_twodspec, stype='science')
hgblap05_onedspec.from_twodspec(hgblap05_twodspec, stype='science')
hgblap06_onedspec.from_twodspec(hgblap06_twodspec, stype='science')

blap01_onedspec.from_twodspec(standard_august_twodspec, stype='standard')
'''
blap02_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap03_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
'''
blap04_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap05_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap06_onedspec.from_twodspec(standard_august_twodspec, stype='standard')
blap07_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap08_onedspec.from_twodspec(standard_august_twodspec, stype='standard')
'''
blap09_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
'''
blap10_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap11_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap12_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap13_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap14_onedspec.from_twodspec(standard_august_twodspec, stype='standard')
blap15_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
blap16_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
hgblap01_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
hgblap02_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
hgblap03_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
hgblap04_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
hgblap05_onedspec.from_twodspec(standard_july_twodspec, stype='standard')
hgblap06_onedspec.from_twodspec(standard_july_twodspec, stype='standard')

blap01_onedspec.find_arc_lines(display=False, stype='science+standard')
'''
blap02_onedspec.find_arc_lines(display=False, stype='science+standard')
blap03_onedspec.find_arc_lines(display=False, stype='science+standard')
'''
blap04_onedspec.find_arc_lines(display=False, stype='science+standard')
blap05_onedspec.find_arc_lines(display=False, stype='science+standard')
blap06_onedspec.find_arc_lines(display=False, stype='science+standard')
blap07_onedspec.find_arc_lines(display=False, stype='science+standard')
blap08_onedspec.find_arc_lines(display=False, stype='science+standard')
'''
blap09_onedspec.find_arc_lines(display=False, stype='science+standard')
'''
blap10_onedspec.find_arc_lines(display=False, stype='science+standard')
blap11_onedspec.find_arc_lines(display=False, stype='science+standard')
blap12_onedspec.find_arc_lines(display=False, stype='science+standard')
blap13_onedspec.find_arc_lines(display=False, stype='science+standard')
blap14_onedspec.find_arc_lines(display=False, stype='science+standard')
blap15_onedspec.find_arc_lines(display=False, stype='science+standard')
blap16_onedspec.find_arc_lines(display=False, stype='science+standard')
hgblap01_onedspec.find_arc_lines(display=False, stype='science+standard')
hgblap02_onedspec.find_arc_lines(display=False, stype='science+standard')
hgblap03_onedspec.find_arc_lines(display=False, stype='science+standard')
hgblap04_onedspec.find_arc_lines(display=False, stype='science+standard')
hgblap05_onedspec.find_arc_lines(display=False, stype='science+standard')
hgblap06_onedspec.find_arc_lines(display=False, stype='science+standard')

blap01_onedspec.initialise_calibrator(stype='science+standard')
'''
blap02_onedspec.initialise_calibrator(stype='science+standard')
blap03_onedspec.initialise_calibrator(stype='science+standard')
'''
blap04_onedspec.initialise_calibrator(stype='science+standard')
blap05_onedspec.initialise_calibrator(stype='science+standard')
blap06_onedspec.initialise_calibrator(stype='science+standard')
blap07_onedspec.initialise_calibrator(stype='science+standard')
blap08_onedspec.initialise_calibrator(stype='science+standard')
'''
blap09_onedspec.initialise_calibrator(stype='science+standard')
'''
blap10_onedspec.initialise_calibrator(stype='science+standard')
blap11_onedspec.initialise_calibrator(stype='science+standard')
blap12_onedspec.initialise_calibrator(stype='science+standard')
blap13_onedspec.initialise_calibrator(stype='science+standard')
blap14_onedspec.initialise_calibrator(stype='science+standard')
blap15_onedspec.initialise_calibrator(stype='science+standard')
blap16_onedspec.initialise_calibrator(stype='science+standard')
hgblap01_onedspec.initialise_calibrator(stype='science+standard')
hgblap02_onedspec.initialise_calibrator(stype='science+standard')
hgblap03_onedspec.initialise_calibrator(stype='science+standard')
hgblap04_onedspec.initialise_calibrator(stype='science+standard')
hgblap05_onedspec.initialise_calibrator(stype='science+standard')
hgblap06_onedspec.initialise_calibrator(stype='science+standard')

blap01_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
'''
blap02_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap03_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
'''
blap04_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap05_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap06_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap07_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap08_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
'''
blap09_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
'''
blap10_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap11_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap12_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap13_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap14_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap15_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
blap16_onedspec.set_hough_properties(num_slopes=1000,
                                     xbins=200,
                                     ybins=200,
                                     min_wavelength=3850,
                                     max_wavelength=8000,
                                     range_tolerance=250,
                                     stype='science+standard')
hgblap01_onedspec.set_hough_properties(num_slopes=1000,
                                       xbins=200,
                                       ybins=200,
                                       min_wavelength=3850,
                                       max_wavelength=8000,
                                       range_tolerance=250,
                                       stype='science+standard')
hgblap02_onedspec.set_hough_properties(num_slopes=1000,
                                       xbins=200,
                                       ybins=200,
                                       min_wavelength=3850,
                                       max_wavelength=8000,
                                       range_tolerance=250,
                                       stype='science+standard')
hgblap03_onedspec.set_hough_properties(num_slopes=1000,
                                       xbins=200,
                                       ybins=200,
                                       min_wavelength=3850,
                                       max_wavelength=8000,
                                       range_tolerance=250,
                                       stype='science+standard')
hgblap04_onedspec.set_hough_properties(num_slopes=500,
                                       xbins=100,
                                       ybins=100,
                                       min_wavelength=3850,
                                       max_wavelength=8000,
                                       range_tolerance=250,
                                       stype='science+standard')
hgblap05_onedspec.set_hough_properties(num_slopes=1000,
                                       xbins=200,
                                       ybins=200,
                                       min_wavelength=3850,
                                       max_wavelength=8000,
                                       range_tolerance=250,
                                       stype='science+standard')
hgblap06_onedspec.set_hough_properties(num_slopes=1000,
                                       xbins=200,
                                       ybins=200,
                                       min_wavelength=3850,
                                       max_wavelength=8000,
                                       range_tolerance=250,
                                       stype='science+standard')

blap01_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
'''
blap02_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap03_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
'''
blap04_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap05_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap06_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap07_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap08_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
'''
blap09_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
'''
blap10_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap11_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap12_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap13_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap14_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap15_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
blap16_onedspec.set_ransac_properties(filter_close=True,
                                      stype='science+standard')
hgblap01_onedspec.set_ransac_properties(filter_close=True,
                                        stype='science+standard')
hgblap02_onedspec.set_ransac_properties(filter_close=True,
                                        stype='science+standard')
hgblap03_onedspec.set_ransac_properties(filter_close=True,
                                        stype='science+standard')
hgblap04_onedspec.set_ransac_properties(filter_close=True,
                                        stype='science+standard')
hgblap05_onedspec.set_ransac_properties(filter_close=True,
                                        stype='science+standard')
hgblap06_onedspec.set_ransac_properties(filter_close=True,
                                        stype='science+standard')

blap01_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
'''
blap02_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap03_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
'''
blap04_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap05_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap06_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap07_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap08_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
'''
blap09_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
'''
blap10_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap11_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap12_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap13_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap14_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap15_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
blap16_onedspec.add_user_atlas(elements=element,
                               wavelengths=atlas,
                               stype='science+standard')
hgblap01_onedspec.add_user_atlas(elements=element,
                                 wavelengths=atlas,
                                 stype='science+standard')
hgblap02_onedspec.add_user_atlas(elements=element,
                                 wavelengths=atlas,
                                 stype='science+standard')
hgblap03_onedspec.add_user_atlas(elements=element,
                                 wavelengths=atlas,
                                 stype='science+standard')
hgblap04_onedspec.add_user_atlas(elements=element,
                                 wavelengths=atlas,
                                 stype='science+standard')
hgblap05_onedspec.add_user_atlas(elements=element,
                                 wavelengths=atlas,
                                 stype='science+standard')
hgblap06_onedspec.add_user_atlas(elements=element,
                                 wavelengths=atlas,
                                 stype='science+standard')

blap01_onedspec.do_hough_transform()
'''
blap02_onedspec.do_hough_transform()
blap03_onedspec.do_hough_transform()
'''
blap04_onedspec.do_hough_transform()
blap05_onedspec.do_hough_transform()
blap06_onedspec.do_hough_transform()
blap07_onedspec.do_hough_transform()
blap08_onedspec.do_hough_transform()
'''
blap09_onedspec.do_hough_transform()
'''
blap10_onedspec.do_hough_transform()
blap11_onedspec.do_hough_transform()
blap12_onedspec.do_hough_transform()
blap13_onedspec.do_hough_transform()
blap14_onedspec.do_hough_transform()
blap15_onedspec.do_hough_transform()
blap16_onedspec.do_hough_transform()
hgblap01_onedspec.do_hough_transform()
hgblap02_onedspec.do_hough_transform()
hgblap03_onedspec.do_hough_transform()
hgblap04_onedspec.do_hough_transform()
hgblap05_onedspec.do_hough_transform()
hgblap06_onedspec.do_hough_transform()

blap01_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
'''
blap02_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap03_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
'''
blap04_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap05_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap06_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap07_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap08_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
'''
blap09_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
'''
blap10_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap11_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap12_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap13_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap14_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap15_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
blap16_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
hgblap01_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
hgblap02_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
hgblap03_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
hgblap04_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
hgblap05_onedspec.fit(max_tries=5000, stype='science+standard', display=False)
hgblap06_onedspec.fit(max_tries=5000, stype='science+standard', display=False)

blap01_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
'''
blap02_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap03_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
'''
blap04_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap05_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap06_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap07_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap08_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
'''
blap09_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
'''
blap10_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap11_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap12_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap13_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap14_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap15_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
blap16_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                             wave_end=8000.,
                                             wave_bin=2.)
hgblap01_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                               wave_end=8000.,
                                               wave_bin=2.)
hgblap02_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                               wave_end=8000.,
                                               wave_bin=2.)
hgblap03_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                               wave_end=8000.,
                                               wave_bin=2.)
hgblap04_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                               wave_end=8000.,
                                               wave_bin=2.)
hgblap05_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                               wave_end=8000.,
                                               wave_bin=2.)
hgblap06_onedspec.apply_wavelength_calibration(wave_start=4020.,
                                               wave_end=8000.,
                                               wave_bin=2.)

# Get the sensitivity curves
blap01_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
'''
blap02_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap03_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
'''
blap04_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap05_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap06_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap07_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap08_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
'''
blap09_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
'''
blap10_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap11_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap12_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap13_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap14_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap15_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
blap16_onedspec.load_standard(target='bd33d2642',
                              library='esohststan',
                              cutoff=0.4,
                              ftype='flux')
hgblap01_onedspec.load_standard(target='bd33d2642',
                                library='esohststan',
                                cutoff=0.4,
                                ftype='flux')
hgblap02_onedspec.load_standard(target='bd33d2642',
                                library='esohststan',
                                cutoff=0.4,
                                ftype='flux')
hgblap03_onedspec.load_standard(target='bd33d2642',
                                library='esohststan',
                                cutoff=0.4,
                                ftype='flux')
hgblap04_onedspec.load_standard(target='bd33d2642',
                                library='esohststan',
                                cutoff=0.4,
                                ftype='flux')
hgblap05_onedspec.load_standard(target='bd33d2642',
                                library='esohststan',
                                cutoff=0.4,
                                ftype='flux')
hgblap06_onedspec.load_standard(target='bd33d2642',
                                library='esohststan',
                                cutoff=0.4,
                                ftype='flux')

blap01_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
'''
blap02_onedspec.get_sensitivity(k=3,
                                    method='polynomial',
                                    sens_deg=35,
                                    frac=0.05)
blap03_onedspec.get_sensitivity(k=3,
                                    method='polynomial',
                                    sens_deg=35,
                                    frac=0.05)
'''
blap04_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap05_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap06_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap07_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap08_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
'''
blap09_onedspec.get_sensitivity(k=3,
                                    method='polynomial',
                                    sens_deg=35,
                                    frac=0.05)
'''
blap10_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap11_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap12_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap13_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap14_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap15_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
blap16_onedspec.get_sensitivity(k=3,
                                method='polynomial',
                                sens_deg=35,
                                frac=0.05)
hgblap01_onedspec.get_sensitivity(k=3,
                                  method='polynomial',
                                  sens_deg=35,
                                  frac=0.05)
hgblap02_onedspec.get_sensitivity(k=3,
                                  method='polynomial',
                                  sens_deg=35,
                                  frac=0.05)
hgblap03_onedspec.get_sensitivity(k=3,
                                  method='polynomial',
                                  sens_deg=35,
                                  frac=0.05)
hgblap04_onedspec.get_sensitivity(k=3,
                                  method='polynomial',
                                  sens_deg=35,
                                  frac=0.05)
hgblap05_onedspec.get_sensitivity(k=3,
                                  method='polynomial',
                                  sens_deg=35,
                                  frac=0.05)
hgblap06_onedspec.get_sensitivity(k=3,
                                  method='polynomial',
                                  sens_deg=35,
                                  frac=0.05)

blap01_onedspec.apply_flux_calibration()
'''
blap02_onedspec.apply_flux_calibration()
blap03_onedspec.apply_flux_calibration()
'''
blap04_onedspec.apply_flux_calibration()
blap05_onedspec.apply_flux_calibration()
blap06_onedspec.apply_flux_calibration()
blap07_onedspec.apply_flux_calibration()
blap08_onedspec.apply_flux_calibration()
'''
blap09_onedspec.apply_flux_calibration()
'''
blap10_onedspec.apply_flux_calibration()
blap11_onedspec.apply_flux_calibration()
blap12_onedspec.apply_flux_calibration()
blap13_onedspec.apply_flux_calibration()
blap14_onedspec.apply_flux_calibration()
blap15_onedspec.apply_flux_calibration()
blap16_onedspec.apply_flux_calibration()
hgblap01_onedspec.apply_flux_calibration()
hgblap02_onedspec.apply_flux_calibration()
hgblap03_onedspec.apply_flux_calibration()
hgblap04_onedspec.apply_flux_calibration()
hgblap05_onedspec.apply_flux_calibration()
hgblap06_onedspec.apply_flux_calibration()

blap01_onedspec.apply_atmospheric_extinction_correction()
'''
blap02_onedspec.apply_atmospheric_extinction_correction()
blap03_onedspec.apply_atmospheric_extinction_correction()
'''
blap04_onedspec.apply_atmospheric_extinction_correction()
blap05_onedspec.apply_atmospheric_extinction_correction()
blap06_onedspec.apply_atmospheric_extinction_correction()
blap07_onedspec.apply_atmospheric_extinction_correction()
blap08_onedspec.apply_atmospheric_extinction_correction()
'''
blap09_onedspec.apply_atmospheric_extinction_correction()
'''
blap10_onedspec.apply_atmospheric_extinction_correction()
blap11_onedspec.apply_atmospheric_extinction_correction()
blap12_onedspec.apply_atmospheric_extinction_correction()
blap13_onedspec.apply_atmospheric_extinction_correction()
blap14_onedspec.apply_atmospheric_extinction_correction()
blap15_onedspec.apply_atmospheric_extinction_correction()
blap16_onedspec.apply_atmospheric_extinction_correction()
hgblap01_onedspec.apply_atmospheric_extinction_correction()
hgblap02_onedspec.apply_atmospheric_extinction_correction()
hgblap03_onedspec.apply_atmospheric_extinction_correction()
hgblap04_onedspec.apply_atmospheric_extinction_correction()
hgblap05_onedspec.apply_atmospheric_extinction_correction()
hgblap06_onedspec.apply_atmospheric_extinction_correction()

blap01_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap01_reduced_spectrum')
'''
blap02_onedspec.inspect_reduced_spectrum(display=False, save_fig=True, fig_type='jpg', stype='science', filename='blap02_reduced_spectrum')
blap03_onedspec.inspect_reduced_spectrum(display=False, save_fig=True, fig_type='jpg', stype='science', filename='blap03_reduced_spectrum')
'''
blap04_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap04_reduced_spectrum')
blap05_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap05_reduced_spectrum')
blap06_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap06_reduced_spectrum')
blap07_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap07_reduced_spectrum')
blap08_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap08_reduced_spectrum')
'''
blap09_onedspec.inspect_reduced_spectrum(display=False, save_fig=True, fig_type='jpg', stype='science', filename='blap09_reduced_spectrum')
'''
blap10_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap10_reduced_spectrum')
blap11_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap11_reduced_spectrum')
blap12_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap12_reduced_spectrum')
blap13_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap13_reduced_spectrum')
blap14_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap14_reduced_spectrum')
blap15_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap15_reduced_spectrum')
blap16_onedspec.inspect_reduced_spectrum(display=False,
                                         save_fig=True,
                                         fig_type='jpg',
                                         stype='science',
                                         filename='blap16_reduced_spectrum')
hgblap01_onedspec.inspect_reduced_spectrum(
    display=False,
    save_fig=True,
    fig_type='jpg',
    stype='science',
    filename='hgblap01_reduced_spectrum')
hgblap02_onedspec.inspect_reduced_spectrum(
    display=False,
    save_fig=True,
    fig_type='jpg',
    stype='science',
    filename='hgblap02_reduced_spectrum')
hgblap03_onedspec.inspect_reduced_spectrum(
    display=False,
    save_fig=True,
    fig_type='jpg',
    stype='science',
    filename='hgblap03_reduced_spectrum')
hgblap04_onedspec.inspect_reduced_spectrum(
    display=False,
    save_fig=True,
    fig_type='jpg',
    stype='science',
    filename='hgblap04_reduced_spectrum')
hgblap05_onedspec.inspect_reduced_spectrum(
    display=False,
    save_fig=True,
    fig_type='jpg',
    stype='science',
    filename='hgblap05_reduced_spectrum')
hgblap06_onedspec.inspect_reduced_spectrum(
    display=False,
    save_fig=True,
    fig_type='jpg',
    stype='science',
    filename='hgblap06_reduced_spectrum')

blap01_onedspec.save_fits(output='flux_resampled',
                          filename='blap01_reduced_spectrum',
                          overwrite=True)
'''
blap02_onedspec.save_fits(output='flux_resampled',
                          filename='blap02_reduced_spectrum',
                          overwrite=True)
blap03_onedspec.save_fits(output='flux_resampled',
                          filename='blap03_reduced_spectrum',
                          overwrite=True)
'''
blap04_onedspec.save_fits(output='flux_resampled',
                          filename='blap04_reduced_spectrum',
                          overwrite=True)
blap05_onedspec.save_fits(output='flux_resampled',
                          filename='blap05_reduced_spectrum',
                          overwrite=True)
blap06_onedspec.save_fits(output='flux_resampled',
                          filename='blap06_reduced_spectrum',
                          overwrite=True)
blap07_onedspec.save_fits(output='flux_resampled',
                          filename='blap07_reduced_spectrum',
                          overwrite=True)
blap08_onedspec.save_fits(output='flux_resampled',
                          filename='blap08_reduced_spectrum',
                          overwrite=True)
'''
blap09_onedspec.save_fits(output='flux_resampled',
                          filename='blap09_reduced_spectrum',
                          overwrite=True)
'''
blap10_onedspec.save_fits(output='flux_resampled',
                          filename='blap10_reduced_spectrum',
                          overwrite=True)
blap11_onedspec.save_fits(output='flux_resampled',
                          filename='blap11_reduced_spectrum',
                          overwrite=True)
blap12_onedspec.save_fits(output='flux_resampled',
                          filename='blap12_reduced_spectrum',
                          overwrite=True)
blap13_onedspec.save_fits(output='flux_resampled',
                          filename='blap13_reduced_spectrum',
                          overwrite=True)
blap14_onedspec.save_fits(output='flux_resampled',
                          filename='blap14_reduced_spectrum',
                          overwrite=True)
blap15_onedspec.save_fits(output='flux_resampled',
                          filename='blap15_reduced_spectrum',
                          overwrite=True)
blap16_onedspec.save_fits(output='flux_resampled',
                          filename='blap16_reduced_spectrum',
                          overwrite=True)
hgblap01_onedspec.save_fits(output='flux_resampled',
                            filename='hgblap01_reduced_spectrum',
                            overwrite=True)
hgblap02_onedspec.save_fits(output='flux_resampled',
                            filename='hgblap02_reduced_spectrum',
                            overwrite=True)
hgblap03_onedspec.save_fits(output='flux_resampled',
                            filename='hgblap03_reduced_spectrum',
                            overwrite=True)
hgblap04_onedspec.save_fits(output='flux_resampled',
                            filename='hgblap04_reduced_spectrum',
                            overwrite=True)
hgblap05_onedspec.save_fits(output='flux_resampled',
                            filename='hgblap05_reduced_spectrum',
                            overwrite=True)
hgblap06_onedspec.save_fits(output='flux_resampled',
                            filename='hgblap06_reduced_spectrum',
                            overwrite=True)


==> plot_osiris_spectra.py <==
from matplotlib import pyplot as plt
from spectres import spectres
import numpy as np

plt.ion()

r1000b_1 = np.load('r1000b_1.npy')
r1000b_1_wave = r1000b_1[:, 0]
r1000b_1_flux = r1000b_1[:, 1]

r1000b_2 = np.load('r1000b_2.npy')
r1000b_2_wave = r1000b_2[:, 0]
r1000b_2_flux = r1000b_2[:, 1]

r2500u_1 = np.load('r2500u_1.npy')
r2500u_1_wave = r2500u_1[:, 0]
r2500u_1_flux = r2500u_1[:, 1]

r2500u_2 = np.load('r2500u_2.npy')
r2500u_2_wave = r2500u_2[:, 0]
r2500u_2_flux = r2500u_2[:, 1]

r1000b_2_resampled = spectres(r1000b_1_wave, r1000b_2_wave, r1000b_2_flux)
r2500u_2_resampled = spectres(r2500u_1_wave, r2500u_2_wave, r2500u_2_flux)


lines_H = [6562.79, 4861.35, 4340.472, 4101.734, 3970.075, 3889.064, 3835.397]
lines_HeI = [10830, 7065, 6678, 5876, 5016, 4922, 4713, 4472, 4026, 3965, 3889]
lines_HeI_highres = [
    3819.607, 3819.76, 3888.6489, 3964.729, 4009.27, 4026.191, 4120.82,
    4143.76, 4387.929, 4437.55, 4471.479
]
lines_HeII = [5411.52, 4685.7, 4542.8, 4340, 4200, 3203.10]
lines_CII = [
    3918.978, 3920.693, 4267.003, 4267.258, 5145.16, 5151.09, 5889.77, 6578.05,
    6582.88, 7231.32, 7236.42
]
lines_NII = [3995.00, 4630.54, 5005.15, 5679.56, 6482.05, 6610.56]
lines_OI = [9263, 8446, 7775, 7774, 7772, 6158]
lines_OI_forbidden = [6363, 6300, 5577]
lines_OII = [6721, 6641, 4649, 4416, 4317, 4076, 3982, 3973, 3911, 3749, 3713]
lines_OII_forbidden = [3729, 3726]
lines_OIII_forbidden = [5007, 4959, 4363]
lines_NaI = [8195, 8183, 5896, 5890]
lines_MgI = [
    8807, 5528, 5184, 5173, 5167, 4703, 4571, 3838, 3832, 3829, 2852, 2780
]
lines_MgII = [9632, 9244, 9218, 8235, 8214, 7896, 7877, 4481, 2803, 2796, 2791]
lines_SiII = [7850, 6371, 6347, 5979, 5958, 5670, 5056, 5041, 4131, 4128, 3856]
lines_SII = [6715, 6397, 6313, 6305, 6287, 5647, 5640, 5606, 5454, 5433, 4163]
lines_CaII = [8662, 8542, 8498, 3969, 3934, 3737, 3706, 3180, 3159]
lines_CaII_forbidden = [7324, 7292]
lines_FeII = [5363, 5235, 5198, 5169, 5018, 4924, 4549, 4515, 4352, 4303]
lines_FeIII = [5158, 5129, 4432, 4421, 4397]

lines_OI_atm = [5577, 6300.3, 7774.2]
lines_OH_atm = [6863, 7340, 7523, 7662, 7750, 7821, 7913, 8025]
lines_O2_atm = [6277.7, 7605, 6869]
lines_H2O_atm = [
    6940.7, 7185.9, 7234.1, 7253.2, 7276.2, 7292.0, 7303.2, 7318.4
]

ymax = np.nanmax((r2500u_1_flux, r2500u_2_flux))

model = np.genfromtxt('Husfeld/t35g50e25.dat.txt')
w = model[:, 0]
f = model[:, 1] / 3.5e23

plt.rcParams.update({'font.size': 16})
plt.rcParams.update({'legend.fontsize': 12})

fig, (ax1, ax2) = plt.subplots(2, figsize=(15, 9))

ax1.plot(r2500u_1_wave,
         np.nanmean((r2500u_1_flux, r2500u_2_resampled), axis=0),
         color='0.0',
         label='R2500U average')
ax1.plot(r2500u_1_wave, r2500u_1_flux, lw=0.5, label='Epoch 3')
ax1.plot(r2500u_2_wave, r2500u_2_flux, lw=0.5, label='Epoch 4')
ax1.vlines(lines_H, 0, ymax, color='C0', label='H')
ax1.vlines(lines_HeI_highres, 0, ymax, color='C1', label='He I')
ax1.vlines(lines_HeII, 0, ymax, color='C2', label='He II')
ax1.vlines(lines_CII, 0, ymax, color='C3', label='C II')
ax1.vlines(lines_NII, 0, ymax, color='C4', label='N II')
ax1.vlines(lines_OII, 0, ymax, color='C5', label='O II')
ax1.vlines(lines_MgII, 0, ymax, color='C6', label='Mg II')
# C7 is grey, reserved for atmosphere...
ax1.vlines(lines_SiII, 0, ymax, color='C8', label='Si II')
ax1.vlines(lines_CaII, 0, ymax, color='C9', label='Ca II')

ax1.plot(w,
         f,
         lw=3,
         color='red',
         alpha=0.5,
         label='Husfeld 35000K log(g)=5.0 Y=0.25')
ax1.plot(w, f * 1.5, lw=3, color='green', alpha=0.5)

ax1.set_xlim(3800, 4600)
ax1.set_ylim(1.5e-15, 7.0e-15)
ax1.set_xlabel('Wavelength / A')
ax1.set_ylabel('Flux / ( erg / cm / cm / s / A)')
ax1.grid()
ax1.legend(loc='upper right', ncol=2)

ax2.plot(r1000b_1_wave,
         np.nanmean((r1000b_1_flux, r1000b_2_resampled), axis=0) * 1.35,
         color='0.2',
         label='R1000B average')
ax2.plot(r1000b_1_wave, r1000b_1_flux * 1.35, lw=0.5, label='Epoch 1')
ax2.plot(r1000b_2_wave, r1000b_2_flux * 1.35, lw=0.5, label='Epoch 2')
ax2.vlines(lines_H, 0, ymax, color='C0', label='H')
ax2.vlines(lines_HeI, 0, ymax, color='C1', label='He I')
ax2.vlines(lines_HeI_highres, 0, ymax, color='C1')
ax2.vlines(lines_HeII, 0, ymax, color='C2', label='He II')
ax2.vlines(lines_CII, 0, ymax, color='C3', label='C II')
ax2.vlines(lines_NII, 0, ymax, color='C4', label='N II')
ax2.vlines(lines_OII, 0, ymax, color='C5', label='O II')
ax2.vlines(lines_MgII, 0, ymax, color='C6', label='Mg II')
# C7 is grey, reserved for atmosphere...
ax2.vlines(lines_SiII, 0, ymax, color='C8', label='Si II')

ax2.plot(w,
         f,
         lw=3,
         color='red',
         alpha=0.5,
         label='Husfeld 35000K log(g)=5.0 Y=0.25')
ax2.plot(w, f * 1.5, lw=3, color='green', alpha=0.5)

ax2.vlines(lines_OI_atm,
           0,
           ymax,
           color='grey',
           alpha=0.25,
           lw=8,
           label='Atmosphere')
ax2.vlines(lines_O2_atm, 0, ymax, color='grey', alpha=0.25, lw=8)
ax2.vlines(lines_OH_atm, 0, ymax, color='grey', alpha=0.25, lw=8)
ax2.vlines(lines_H2O_atm, 0, ymax, color='grey', alpha=0.25, lw=8)

ax2.set_xlim(4600, 7800)
ax2.set_ylim(0.0, 3.5e-15)
ax2.set_xlabel('Wavelength / A')
ax2.set_ylabel('Flux / ( erg / cm / cm / s / A)')
ax2.grid()
ax2.legend(ncol=2)

plt.subplots_adjust(left=0.05, bottom=0.06, right=0.98, top=0.95, hspace=0.15)
plt.suptitle('ZGP-BLAP-09 (GTC/OSIRIS)')

plt.savefig('ZTF_BLAP_09_GTC.png')
plt.savefig('ZTF_BLAP_09_GTC.pdf')


==> plot_spectra.py <==
from astropy.io import fits
import extinction
import glob
import matplotlib.pyplot as plt
import numpy as np
from spectres import spectres

plt.ion()

lines_H = [6562.79, 4861.35, 4340.472, 4101.734, 3970.075, 3889.064, 3835.397]
lines_HeI = [10830, 7065, 6678, 5876, 5016, 4922, 4713, 4472, 4026, 3965, 3889]
lines_HeII = [5411.52, 4685.7, 4542, 4340, 4200, 3203.10]
lines_OI = [9263, 8446, 7775, 7774, 7772, 6158]
lines_OI_forbidden = [6363, 6300, 5577]
lines_OII = [6721, 6641, 4649, 4416, 4076, 3973, 3749, 3713]
lines_OII_forbidden = [3729, 3726]
lines_OIII_forbidden = [5007, 4959, 4363]
lines_NaI = [8195, 8183, 5896, 5890]
lines_MgI = [
    8807, 5528, 5184, 5173, 5167, 4703, 4571, 3838, 3832, 3829, 2852, 2780
]
lines_MgII = [9632, 9244, 9218, 8235, 8214, 7896, 7877, 4481, 2803, 2796, 2791]
lines_SiII = [7850, 6371, 6347, 5979, 5958, 5670, 5056, 5041, 4131, 4128, 3856]
lines_SII = [6715, 6397, 6313, 6305, 6287, 5647, 5640, 5606, 5454, 5433, 4163]
lines_CaII = [8662, 8542, 8498, 3969, 3934, 3737, 3706, 3180, 3159]
lines_CaII_forbidden = [7324, 7292]
lines_FeII = [5363, 5235, 5198, 5169, 5018, 4924, 4549, 4515, 4352, 4303]
lines_FeIII = [5158, 5129, 4432, 4421, 4397]

blap_spectra = []
hgblap_spectra = []

for i in [1, 2, 4, 5, 6, 7, 8]:
    print("BLAP-{}".format(i))
    spec_temp = []
    spec_err_temp = []
    for j in glob.glob(
            'blap0{}_reduced_spectrum_science_0.fits'.format(i)):
        spec_temp.append(fits.open(j)[1].data)
        spec_err_temp.append(fits.open(j)[2].data)
        print(i, j, np.nanmedian(fits.open(j)[2].data))
    blap_spectra.append(
        np.average(np.array(spec_temp), weights=1./np.array(spec_err_temp), axis=0))

for i in range(10, 17):
    print("BLAP-{}".format(i))
    spec_temp = []
    spec_err_temp = []
    for j in glob.glob(
            'blap{}_reduced_spectrum_science_0.fits'.format(i)):
        spec_temp.append(fits.open(j)[1].data)
        spec_err_temp.append(fits.open(j)[2].data)
        print(i, j, np.nanmedian(fits.open(j)[2].data))
    blap_spectra.append(
        np.average(np.array(spec_temp), weights=1./np.array(spec_err_temp), axis=0))

for i in range(1, 7):
    print("HGBLAP-{}".format(i))
    spec_temp = []
    spec_err_temp = []
    for j in glob.glob(
            'hgblap0{}_reduced_spectrum_science_0.fits'.format(
                i)):
        spec_temp.append(fits.open(j)[1].data)
        spec_err_temp.append(fits.open(j)[2].data)
        print(i, j, np.nanmedian(fits.open(j)[2].data))
    hgblap_spectra.append(
        np.average(np.array(spec_temp), weights=1./np.array(spec_err_temp), axis=0))

wave_n = len(blap_spectra[0].data)

wavelength = np.linspace(4020, 8000, wave_n)
wavelength_new = np.linspace(4020, 8000, int((8000 - 4020) / 10) + 1)


AG_blap = np.array([1.60298668, 0.73077334, 0.0, 1.08488593, 1.74442669, 0.96650666, 3.46527979, 0.70719996,
    0.18858666, 0.28287999, 0.54630374, 0.09429333, 0.07072, 0.84863996])
Av_blap = AG_blap / 0.789

AG_hgblap = np.array([0.23573332, 1.06079997, 0.90376618, 0.95451261, 1.86373317, 0.56575999])
Av_hgblap = AG_hgblap / 0.789

plt.figure(1, figsize=(10, 7.5))
plt.clf()
for i, spec in enumerate(blap_spectra):
    ext = extinction.fm07(wavelength, Av_blap[i])
    spec = extinction.remove(ext, spec)
    i += 1
    # skip blap 3
    if i >= 3:
        i += 1
    if i >= 9:
        i += 1
    if i < 10:
        if i <= 2:
            k = i + 1
        else:
            k = i
        plt.plot(wavelength_new,
                 spectres(wavelength_new, wavelength, spec / np.nansum(spec) + k * 0.00075),
                 lw=1,
                 color=str((i) / len(blap_spectra) / 1.5),
                 label='BLAP-0{}'.format(i))
    else:
        k = i - 1
        plt.plot(wavelength_new,
                 spectres(wavelength_new, wavelength,
                          spec / np.nansum(spec) + k * 0.00075),
                 lw=1,
                 color=str((i) / len(blap_spectra) / 1.5),
                 label='BLAP-{}'.format(i))

plt.vlines(lines_H, 0, 0.02, color='blue', label='H')
plt.vlines(lines_HeI, 0, 0.02, color='red', label='He I')
plt.vlines(lines_HeII, 0, 0.02, color='orange', label='He II')
plt.xlim(4000, 8000)
plt.ylim(0.0015, 0.013)
plt.xlabel(r'Wavelength ($\AA$)')
plt.ylabel('Arbitrary Flux')
plt.title('BLAP')
plt.legend(loc='upper right')
plt.tight_layout()
plt.grid()
plt.savefig('BLAP_spectra.png')
plt.savefig('BLAP_spectra.pdf')

plt.figure(2, figsize=(10, 3.3))
plt.clf()
for i, spec in enumerate(hgblap_spectra):
    ext = extinction.fm07(wavelength, Av_hgblap[i])
    spec = extinction.remove(ext, spec)
    i += 1
    print(i)
    plt.plot(wavelength_new,
             spectres(wavelength_new, wavelength,
                      spec / np.nansum(spec) + i * 0.00075),
             lw=1,
             color=str((i) / len(blap_spectra) / 0.75),
             label='High-g BLAP-0{}'.format(i))

plt.vlines(lines_H, 0, 0.02, color='blue', label='H')
plt.vlines(lines_HeI, 0, 0.02, color='red', label='He I')
plt.vlines(lines_HeII, 0, 0.02, color='orange', label='He II')
plt.xlim(4000, 8000)
plt.ylim(0.0005, 0.0065)
plt.xlabel(r'Wavelength ($\AA$)')
plt.ylabel('Arbitrary Flux')
plt.title('High-g BLAP')
plt.legend(loc='upper right')
plt.tight_layout()
plt.grid()
plt.savefig('High_g_BLAP_spectra.png')
plt.savefig('High_g_BLAP_spectra.pdf')


'''
plt.figure(3, figsize=(10, 8))
plt.clf()
spec_stack = spectres(wavelength_new, wavelength, blap_spectra[0])
for spec in blap_spectra[1:]:
    spec_stack += spectres(wavelength_new, wavelength, spec)

plt.plot(wavelength_new, spec_stack)
plt.vlines(lines_H, 0, 2.5e-14, color='blue', label='H')
plt.vlines(lines_HeI, 0, 2.5e-14, color='red', label='He I')
plt.vlines(lines_HeII, 0, 0.02, color='orange', label='He II')
plt.ylim(0.4e-14, 2.2e-14)
plt.xlim(4000, 8000)
plt.xlabel('Wavelength')
plt.ylabel('Flux')
plt.title('Total stack of all BLAPs')
plt.legend(loc='upper right')
plt.tight_layout()
plt.grid()
plt.savefig('BLAP_total_stack.png')
plt.savefig('BLAP_total_stack.pdf')


plt.figure(4, figsize=(10, 8))
plt.clf()
for i, j in enumerate(glob.glob(
        'zpg-blap03-*_science_reduced_spectrum_science_0.fits'.format(i))):
    flux = fits.open(j)[1].data
    wave_n = len(flux)
    wavelength = np.linspace(4020, 8000, wave_n)
    plt.plot(wavelength, flux)

plt.vlines(lines_H, 0, 2.5e-14, color='blue', label='H')
plt.vlines(lines_HeI, 0, 2.5e-14, color='red', label='He I')
plt.vlines(lines_HeII, 0, 0.02, color='orange', label='He II')
plt.ylim(0., 1.5e-14)
plt.xlim(4000, 8000)
plt.xlabel('Wavelength')
plt.ylabel('Flux')
plt.title('BLAP 03 Time Series')
plt.legend(loc='upper right')
plt.tight_layout()
plt.grid()
plt.savefig('BLAP03_time_series.png')
plt.savefig('BLAP03_time_series.pdf')
'''


==> reduce.py <==
import copy
import os

import numpy as np
from aspired import spectral_reduction
from astroscrappy import detect_cosmics
from astropy import units as u
from astropy.io import fits
from astropy.nddata import CCDData
from ccdproc import Combiner
import extinction
from spectres import spectres

base_folder = 'OB0001'

bias_1 = 'bias/0002673108-20200913-OSIRIS-OsirisBias.fits'
bias_2 = 'bias/0002673110-20200913-OSIRIS-OsirisBias.fits'
bias_3 = 'bias/0002673111-20200913-OSIRIS-OsirisBias.fits'
bias_4 = 'bias/0002673112-20200913-OSIRIS-OsirisBias.fits'
bias_5 = 'bias/0002673114-20200913-OSIRIS-OsirisBias.fits'
bias_6 = 'bias/0002673115-20200913-OSIRIS-OsirisBias.fits'
bias_7 = 'bias/0002673116-20200913-OSIRIS-OsirisBias.fits'
bias_8 = 'bias/0002673117-20200913-OSIRIS-OsirisBias.fits'
bias_9 = 'bias/0002673118-20200913-OSIRIS-OsirisBias.fits'
bias_10 = 'bias/0002673119-20200913-OSIRIS-OsirisBias.fits'
bias_11 = 'bias/0002673120-20200913-OSIRIS-OsirisBias.fits'

light_r1000b_1 =\
    'object/0002673185-20200913-OSIRIS-OsirisLongSlitSpectroscopy.fits'
light_r1000b_2 =\
    'object/0002673186-20200913-OSIRIS-OsirisLongSlitSpectroscopy.fits'

standard_r1000b =\
    'stds/0002673244-20200913-OSIRIS-OsirisLongSlitSpectroscopy.fits'

flat_r1000b_1 = 'flat/0002672527-20200911-OSIRIS-OsirisSpectralFlat.fits'
flat_r1000b_2 = 'flat/0002672528-20200911-OSIRIS-OsirisSpectralFlat.fits'
flat_r1000b_3 = 'flat/0002672530-20200911-OSIRIS-OsirisSpectralFlat.fits'
flat_r1000b_4 = 'flat/0002672533-20200911-OSIRIS-OsirisSpectralFlat.fits'

hgar_r1000b = 'arc/0002672524-20200911-OSIRIS-OsirisCalibrationLamp.fits'
ne_r1000b_1 = 'arc/0002672525-20200911-OSIRIS-OsirisCalibrationLamp.fits'
ne_r1000b_2 = 'arc/0002672526-20200911-OSIRIS-OsirisCalibrationLamp.fits'

# Creates a master bias frame using median combine
bias_CCDData = []
bias_frames = [
    bias_1, bias_2, bias_3, bias_4, bias_5, bias_6, bias_7, bias_8, bias_9,
    bias_10, bias_11
]

for i in bias_frames:
    # Open all the bias frames
    bias = fits.open(os.path.join(base_folder, i))[2]
    bias_CCDData.append(CCDData(bias.data, unit=u.ct))

# Put data into a Combiner
bias_combiner = Combiner(bias_CCDData)

# Apply sigma clipping
bias_combiner.sigma_clipping(low_thresh=5.0,
                             high_thresh=5.0,
                             func=np.ma.median)

bias_master = bias_combiner.median_combine()

# Free memory
bias = None
bias_CCDData = None
bias_combiner = None

#
#
# Process the R1000B here
#
#

# Creates a master flat frame using median combine
flat_r1000b_CCDData = []
flat_r1000b_frames = [
    flat_r1000b_1, flat_r1000b_2, flat_r1000b_3, flat_r1000b_4
]

for i in flat_r1000b_frames:
    # Open all the flat frames
    flat_r1000b = fits.open(os.path.join(base_folder, i))[2]
    flat_r1000b_CCDData.append(CCDData(flat_r1000b.data, unit=u.ct))

# Put data into a Combiner
flat_r1000b_combiner = Combiner(flat_r1000b_CCDData)

# Apply sigma clipping
flat_r1000b_combiner.sigma_clipping(low_thresh=5.0,
                                    high_thresh=5.0,
                                    func=np.ma.median)

flat_r1000b_master = flat_r1000b_combiner.median_combine()

# Free memory
flat_r1000b = None
flat_r1000b_CCDData = None
flat_r1000b_combiner = None

# sum the arcs
arc_r1000b_CCDData = []
arc_r1000b_frames = [hgar_r1000b, ne_r1000b_1, ne_r1000b_2]

for i in arc_r1000b_frames:
    # Open all the arc frames
    arc_r1000b = fits.open(os.path.join(base_folder, i))[2]
    arc_r1000b_CCDData.append(CCDData(arc_r1000b.data, unit=u.ct))

# Put data into a Combiner
arc_r1000b_combiner = Combiner(arc_r1000b_CCDData)

# Apply sigma clipping
arc_r1000b_combiner.sigma_clipping(low_thresh=5.0,
                                   high_thresh=5.0,
                                   func=np.ma.median)

arc_r1000b_master = arc_r1000b_combiner.sum_combine()

# Free memory
arc_r1000b = None
arc_r1000b_CCDData = None
arc_r1000b_combiner = None

spatial_mask = np.arange(100, 1000)

light_fits_1 = fits.open(os.path.join(base_folder, light_r1000b_1))
light_fits_2 = fits.open(os.path.join(base_folder, light_r1000b_2))
standard_fits = fits.open(os.path.join(base_folder, standard_r1000b))

flat_master = (flat_r1000b_master.data - bias_master.data)
flat_normalised = flat_master / np.nanmean(flat_master)

light_frame_1 = light_fits_1[2].data.astype('float')
light_frame_1 -= bias_master.data
light_frame_1 /= flat_normalised
light_frame_1 = detect_cosmics(light_frame_1)[1]

light_frame_2 = light_fits_2[2].data.astype('float')
light_frame_2 -= bias_master.data
light_frame_2 /= flat_normalised
light_frame_2 = detect_cosmics(light_frame_2)[1]

standard_frame = standard_fits[2].data.astype('float')
standard_frame -= bias_master.data
standard_frame /= flat_normalised
standard_frame = detect_cosmics(standard_frame)[1]

science_1_twodspec = spectral_reduction.TwoDSpec(light_frame_1,
                                                 light_fits_1[0].header,
                                                 spatial_mask=spatial_mask,
                                                 saxis=0)

science_2_twodspec = spectral_reduction.TwoDSpec(light_frame_2,
                                                 light_fits_2[0].header,
                                                 spatial_mask=spatial_mask,
                                                 saxis=0)

standard_twodspec = spectral_reduction.TwoDSpec(standard_frame,
                                                standard_fits[0].header,
                                                spatial_mask=spatial_mask,
                                                saxis=0)

science_1_twodspec.add_arc(arc_r1000b_master.data)
science_1_twodspec.apply_mask_to_arc()
science_1_twodspec.ap_trace(display=False, fit_deg=3)
science_1_twodspec.ap_extract(display=False,
                              apwidth=7,
                              skywidth=5,
                              save_fig=True,
                              fig_type='jpg',
                              filename='R1000B_1')
science_1_twodspec.extract_arc_spec(display=False)

science_2_twodspec.add_arc(arc_r1000b_master.data)
science_2_twodspec.apply_mask_to_arc()
science_2_twodspec.ap_trace(display=False, fit_deg=3)
science_2_twodspec.ap_extract(display=False,
                              apwidth=7,
                              skywidth=5,
                              save_fig=True,
                              fig_type='jpg',
                              filename='R1000B_2')
science_2_twodspec.extract_arc_spec(display=False)

standard_twodspec.add_arc(arc_r1000b_master.data)
standard_twodspec.apply_mask_to_arc()
standard_twodspec.ap_trace(display=False, nspec=1, fit_deg=3)
standard_twodspec.ap_extract(display=False, apwidth=15, skywidth=9)
standard_twodspec.extract_arc_spec(display=False)

# One dimensional spectral operation
science_1_onedspec = spectral_reduction.OneDSpec(log_file_name=None,
                                                 log_level='INFO')
science_1_onedspec.from_twodspec(science_1_twodspec, stype='science')
science_1_onedspec.from_twodspec(copy.copy(standard_twodspec),
                                 stype='standard')

science_2_onedspec = spectral_reduction.OneDSpec(log_file_name=None,
                                                 log_level='INFO')
science_2_onedspec.from_twodspec(science_2_twodspec, stype='science')
science_2_onedspec.from_twodspec(copy.copy(standard_twodspec),
                                 stype='standard')

science_1_onedspec.find_arc_lines(prominence=1,
                                  distance=3,
                                  refine_window_width=3,
                                  display=False)
science_2_onedspec.find_arc_lines(prominence=1,
                                  distance=3,
                                  refine_window_width=3,
                                  display=False)

atlas = [
    3650.153, 4046.563, 4077.831, 4358.328, 5460.735, 5769.598, 5790.663,
    6682.960, 6752.834, 6871.289, 6965.431, 7030.251, 7067.218, 7147.042,
    7272.936, 7383.981, 7503.869, 7514.652, 7635.106, 7723.98, 5852.488,
    5881.895, 5944.834, 5975.534, 6074.338, 6096.163, 6266.495, 6334.428,
    6402.248, 6506.528, 6532.822, 6598.953, 6678.276, 6717.043, 6929.467,
    7032.413, 7173.938, 7245.167, 7438.899, 7488.871, 7535.774
]
element = ['HgArNe'] * len(atlas)

# Configure the wavelength calibrator
science_1_onedspec.initialise_calibrator(stype='science+standard')

science_1_onedspec.set_hough_properties(num_slopes=5000,
                                        xbins=500,
                                        ybins=500,
                                        min_wavelength=3600,
                                        max_wavelength=7500,
                                        stype='science+standard')
science_1_onedspec.set_ransac_properties(sample_size=8,
                                         stype='science+standard')

science_1_onedspec.add_user_atlas(elements=element,
                                  wavelengths=atlas,
                                  stype='science+standard')

science_1_onedspec.do_hough_transform()

# Solve for the pixel-to-wavelength solution
science_1_onedspec.fit(max_tries=500, stype='science+standard', display=False)

# Apply the wavelength calibration and display it
science_1_onedspec.apply_wavelength_calibration(stype='science+standard',
                                                wave_start=4600.)

# Get the standard from the library
science_1_onedspec.load_standard(target='feige110', library='irafctionewcal')

science_1_onedspec.get_sensitivity(k=3,
                                   method='interpolate',
                                   mask_fit_size=5,
                                   frac=0.15)

science_1_onedspec.apply_flux_calibration(stype='science+standard')

# Apply atmospheric extinction correction
science_1_onedspec.set_atmospheric_extinction(location='orm')
science_1_onedspec.apply_atmospheric_extinction_correction()

science_1_onedspec.inspect_reduced_spectrum()

# Configure the wavelength calibrator
science_2_onedspec.initialise_calibrator(stype='science+standard')

science_2_onedspec.set_hough_properties(num_slopes=5000,
                                        xbins=500,
                                        ybins=500,
                                        min_wavelength=3600,
                                        max_wavelength=7500,
                                        stype='science+standard')
science_2_onedspec.set_ransac_properties(sample_size=8,
                                         stype='science+standard')

science_2_onedspec.add_user_atlas(elements=element,
                                  wavelengths=atlas,
                                  stype='science+standard')

science_2_onedspec.do_hough_transform()

# Solve for the pixel-to-wavelength solution
science_2_onedspec.fit(max_tries=500, stype='science+standard', display=False)

# Apply the wavelength calibration and display it
science_2_onedspec.apply_wavelength_calibration(stype='science+standard',
                                                wave_start=4600.)

# Get the standard from the library
science_2_onedspec.load_standard(target='feige110', library='irafctionewcal')

science_2_onedspec.get_sensitivity(k=3,
                                   method='interpolate',
                                   mask_fit_size=5,
                                   frac=0.15)

science_2_onedspec.apply_flux_calibration(stype='science+standard')

# Apply atmospheric extinction correction
science_2_onedspec.set_atmospheric_extinction(location='orm')
science_2_onedspec.apply_atmospheric_extinction_correction()

science_2_onedspec.inspect_reduced_spectrum()

wave_1 = science_1_onedspec.science_spectrum_list[0].wave_resampled
wave_1_bin2 = wave_1[::2]
wave_1_bin5 = wave_1[::5]
wave_1_bin10 = wave_1[::10]

flux_1 = science_1_onedspec.science_spectrum_list[0].flux_resampled
flux_1_bin1 = flux_1
flux_1_bin2 = spectres(wave_1_bin2, wave_1, flux_1)
flux_1_bin5 = spectres(wave_1_bin5, wave_1, flux_1)
flux_1_bin10 = spectres(wave_1_bin10, wave_1, flux_1)

wave_2 = science_2_onedspec.science_spectrum_list[0].wave_resampled

flux_2 = science_2_onedspec.science_spectrum_list[0].flux_resampled
# note this is resampled to match wave_1s
flux_2_bin1 = spectres(wave_1, wave_2, flux_2)
flux_2_bin2 = spectres(wave_1_bin2, wave_2, flux_2)
flux_2_bin5 = spectres(wave_1_bin5, wave_2, flux_2)
flux_2_bin10 = spectres(wave_1_bin10, wave_2, flux_2)

# Get the interstellar dust extinction correction
ext_bin1 = extinction.fm07(wave_1, 0.81)
ext_bin2 = extinction.fm07(wave_1_bin2, 0.81)
ext_bin5 = extinction.fm07(wave_1_bin5, 0.81)

#
#
# Process the R2500U here
#
#

light_r2500u_1 =\
    'object/0002673193-20200913-OSIRIS-OsirisLongSlitSpectroscopy.fits'
light_r2500u_2 =\
    'object/0002673194-20200913-OSIRIS-OsirisLongSlitSpectroscopy.fits'

standard_r2500u =\
    'stds/0002673245-20200913-OSIRIS-OsirisLongSlitSpectroscopy.fits'

flat_r2500u_1 = 'flat/0002672538-20200911-OSIRIS-OsirisSpectralFlat.fits'
flat_r2500u_2 = 'flat/0002672539-20200911-OSIRIS-OsirisSpectralFlat.fits'
flat_r2500u_3 = 'flat/0002672540-20200911-OSIRIS-OsirisSpectralFlat.fits'
flat_r2500u_4 = 'flat/0002672541-20200911-OSIRIS-OsirisSpectralFlat.fits'

hgar_r2500u = 'arc/0002672534-20200911-OSIRIS-OsirisCalibrationLamp.fits'
xe_r2500u = 'arc/0002672535-20200911-OSIRIS-OsirisCalibrationLamp.fits'
xe_r2500u = 'arc/0002672536-20200911-OSIRIS-OsirisCalibrationLamp.fits'

# Creates a master flat frame using median combine
flat_r2500u_CCDData = []
flat_r2500u_frames = [
    flat_r2500u_1, flat_r2500u_2, flat_r2500u_3, flat_r2500u_4
]

for i in flat_r2500u_frames:
    # Open all the flat frames
    flat_r2500u = fits.open(os.path.join(base_folder, i))[2]
    flat_r2500u_CCDData.append(CCDData(flat_r2500u.data, unit=u.ct))

# Put data into a Combiner
flat_r2500u_combiner = Combiner(flat_r2500u_CCDData)

# Apply sigma clipping
flat_r2500u_combiner.sigma_clipping(low_thresh=5.0,
                                    high_thresh=5.0,
                                    func=np.ma.median)

flat_r2500u_master = flat_r2500u_combiner.median_combine()

# Free memory
flat_r2500u = None
flat_r2500u_CCDData = None
flat_r2500u_combiner = None

# sum the arcs
arc_r2500u_CCDData = []
arc_r2500u_frames = [hgar_r2500u, xe_r2500u, xe_r2500u]

for i in arc_r2500u_frames:
    # Open all the arc frames
    arc_r2500u = fits.open(os.path.join(base_folder, i))[2]
    arc_r2500u_CCDData.append(CCDData(arc_r2500u.data, unit=u.ct))

# Put data into a Combiner
arc_r2500u_combiner = Combiner(arc_r2500u_CCDData)

# Apply sigma clipping
arc_r2500u_combiner.sigma_clipping(low_thresh=5.0,
                                   high_thresh=5.0,
                                   func=np.ma.median)

arc_r2500u_master = arc_r2500u_combiner.sum_combine()

# Free memory
arc_r2500u = None
arc_r2500u_CCDData = None
arc_r2500u_combiner = None

spatial_mask_r2500u = np.arange(50, 1000)

light_fits_r2500u_1 = fits.open(os.path.join(base_folder, light_r2500u_1))
light_fits_r2500u_2 = fits.open(os.path.join(base_folder, light_r2500u_2))
standard_fits_r2500u = fits.open(os.path.join(base_folder, standard_r2500u))

flat_r2500u_master = (flat_r2500u_master.data - bias_master.data)
flat_r2500u_normalised = flat_r2500u_master / np.nanmean(flat_r2500u_master)

light_frame_r2500u_1 = light_fits_r2500u_1[2].data.astype('float')
light_frame_r2500u_1 -= bias_master.data
light_frame_r2500u_1 /= flat_r2500u_normalised
light_frame_r2500u_1 = detect_cosmics(light_frame_r2500u_1, gain=0.95)[1]

light_frame_r2500u_2 = light_fits_r2500u_2[2].data.astype('float')
light_frame_r2500u_2 -= bias_master.data
light_frame_r2500u_2 /= flat_r2500u_normalised
light_frame_r2500u_2 = detect_cosmics(light_frame_r2500u_2, gain=0.95)[1]

standard_frame_r2500u = standard_fits_r2500u[2].data.astype('float')
standard_frame_r2500u -= bias_master.data
standard_frame_r2500u /= flat_r2500u_normalised
standard_frame_r2500u = detect_cosmics(standard_frame_r2500u, gain=0.95)[1]

science_r2500u_1_twodspec = spectral_reduction.TwoDSpec(
    light_frame_r2500u_1,
    light_fits_r2500u_1[0].header,
    spatial_mask=spatial_mask_r2500u,
    saxis=0)

science_r2500u_2_twodspec = spectral_reduction.TwoDSpec(
    light_frame_r2500u_2,
    light_fits_r2500u_2[0].header,
    spatial_mask=spatial_mask_r2500u,
    saxis=0)

standard_r2500u_twodspec = spectral_reduction.TwoDSpec(
    standard_frame_r2500u,
    standard_fits_r2500u[0].header,
    spatial_mask=spatial_mask_r2500u,
    saxis=0)

science_r2500u_1_twodspec.add_arc(arc_r2500u_master.data)
science_r2500u_1_twodspec.apply_mask_to_arc()
science_r2500u_1_twodspec.ap_trace(display=False, fit_deg=3)
science_r2500u_1_twodspec.ap_extract(display=False, apwidth=11, skywidth=9)
science_r2500u_1_twodspec.extract_arc_spec(display=False)

science_r2500u_2_twodspec.add_arc(arc_r2500u_master.data)
science_r2500u_2_twodspec.apply_mask_to_arc()
science_r2500u_2_twodspec.ap_trace(display=False, fit_deg=3)
science_r2500u_2_twodspec.ap_extract(display=False, apwidth=11, skywidth=9)
science_r2500u_2_twodspec.extract_arc_spec(display=False)

# saturated
standard_r2500u_twodspec.add_arc(arc_r2500u_master.data)
standard_r2500u_twodspec.apply_mask_to_arc()
standard_r2500u_twodspec.ap_trace(display=False, nspec=1, fit_deg=3)
standard_r2500u_twodspec.spectrum_list[
    0].trace_sigma = science_r2500u_2_twodspec.spectrum_list[0].trace_sigma
standard_r2500u_twodspec.ap_extract(display=False, apwidth=25, skywidth=10)
standard_r2500u_twodspec.extract_arc_spec(display=False)

# One dimensional spectral operation
science_r2500u_1_onedspec = spectral_reduction.OneDSpec(log_file_name=None,
                                                        log_level='INFO')
science_r2500u_1_onedspec.from_twodspec(science_r2500u_1_twodspec,
                                        stype='science')
science_r2500u_1_onedspec.from_twodspec(copy.copy(standard_r2500u_twodspec),
                                        stype='standard')

science_r2500u_2_onedspec = spectral_reduction.OneDSpec(log_file_name=None,
                                                        log_level='INFO')
science_r2500u_2_onedspec.from_twodspec(science_r2500u_2_twodspec,
                                        stype='science')
science_r2500u_2_onedspec.from_twodspec(copy.copy(standard_r2500u_twodspec),
                                        stype='standard')

science_r2500u_1_onedspec.find_arc_lines(prominence=0.5,
                                         distance=3,
                                         refine_window_width=3,
                                         display=False)
science_r2500u_2_onedspec.find_arc_lines(prominence=0.5,
                                         distance=3,
                                         refine_window_width=3,
                                         display=False)

atlas_r2500u = [
    3650.153, 3948.979, 4046.563, 4077.831, 4191.029, 4358.328, 4500.977,
    4524.680, 4582.747, 4624.276, 4671.226, 4697.02
]
element_r2500u = ['HgArXe'] * len(atlas_r2500u)

# Configure the wavelength calibrator
science_r2500u_1_onedspec.initialise_calibrator(stype='science+standard')

science_r2500u_1_onedspec.set_hough_properties(num_slopes=5000,
                                               xbins=200,
                                               ybins=200,
                                               min_wavelength=3000,
                                               max_wavelength=4800,
                                               stype='science+standard')
science_r2500u_1_onedspec.set_ransac_properties(filter_close=True,
                                                sample_size=5,
                                                stype='science+standard')

science_r2500u_1_onedspec.add_user_atlas(elements=element_r2500u,
                                         wavelengths=atlas_r2500u,
                                         stype='science+standard')

science_r2500u_1_onedspec.do_hough_transform()

# Solve for the pixel-to-wavelength solution
science_r2500u_1_onedspec.fit(max_tries=1000,
                              stype='science+standard',
                              display=False)

# Apply the wavelength calibration and display it
science_r2500u_1_onedspec.apply_wavelength_calibration(
    stype='science+standard', wave_end=4600.)

# Get the standard from the library
science_r2500u_1_onedspec.load_standard(target='feige110', library='irafctionewcal')

science_r2500u_1_onedspec.get_sensitivity(k=3,
                                          method='interpolate',
                                          mask_fit_size=5,
                                          frac=0.01)

science_r2500u_1_onedspec.apply_flux_calibration(stype='science+standard')

# Apply atmospheric extinction correction
science_r2500u_1_onedspec.set_atmospheric_extinction(location='orm')
science_r2500u_1_onedspec.apply_atmospheric_extinction_correction()

science_r2500u_1_onedspec.inspect_reduced_spectrum(wave_min=3000.,
                                                   wave_max=5000.)

# Configure the wavelength calibrator
science_r2500u_2_onedspec.initialise_calibrator(stype='science+standard')

science_r2500u_2_onedspec.set_hough_properties(num_slopes=1000,
                                               xbins=100,
                                               ybins=100,
                                               min_wavelength=3000,
                                               max_wavelength=4800,
                                               stype='science+standard')
science_r2500u_2_onedspec.set_ransac_properties(filter_close=True,
                                                sample_size=5,
                                                stype='science+standard')

science_r2500u_2_onedspec.add_user_atlas(elements=element_r2500u,
                                         wavelengths=atlas_r2500u,
                                         stype='science+standard')

science_r2500u_2_onedspec.do_hough_transform()

# Solve for the pixel-to-wavelength solution
science_r2500u_2_onedspec.fit(max_tries=200,
                              stype='science+standard',
                              display=False)

# Apply the wavelength calibration and display it
science_r2500u_2_onedspec.apply_wavelength_calibration(
    stype='science+standard', wave_end=4600.)

# Get the standard from the library
science_r2500u_2_onedspec.load_standard(target='feige110', library='irafctionewcal')

science_r2500u_2_onedspec.get_sensitivity(k=3,
                                          method='interpolate',
                                          mask_fit_size=5,
                                          frac=0.01)

science_r2500u_2_onedspec.apply_flux_calibration(stype='science+standard')

# Apply atmospheric extinction correction
science_r2500u_2_onedspec.set_atmospheric_extinction(location='orm')
science_r2500u_2_onedspec.apply_atmospheric_extinction_correction()

science_r2500u_2_onedspec.inspect_reduced_spectrum(wave_min=3000.,
                                                   wave_max=5000.)


wave_r2500u_1 = science_r2500u_1_onedspec.science_spectrum_list[
    0].wave_resampled
wave_r2500u_1_bin2 = wave_r2500u_1[::2]
wave_r2500u_1_bin5 = wave_r2500u_1[::5]
wave_r2500u_1_bin10 = wave_r2500u_1[::10]

flux_r2500u_1 = science_r2500u_1_onedspec.science_spectrum_list[
    0].flux_resampled

flux_r2500u_1_bin1 = flux_r2500u_1
flux_r2500u_1_bin2 = spectres(wave_r2500u_1_bin2, wave_r2500u_1, flux_r2500u_1)
flux_r2500u_1_bin5 = spectres(wave_r2500u_1_bin5, wave_r2500u_1, flux_r2500u_1)
flux_r2500u_1_bin10 = spectres(wave_r2500u_1_bin10, wave_r2500u_1,
                               flux_r2500u_1)

wave_r2500u_2 = science_r2500u_2_onedspec.science_spectrum_list[
    0].wave_resampled

flux_r2500u_2 = science_r2500u_2_onedspec.science_spectrum_list[
    0].flux_resampled

# note this is resampled to match wave_1s
flux_r2500u_2_bin1 = spectres(wave_r2500u_1, wave_r2500u_2, flux_r2500u_2)
flux_r2500u_2_bin2 = spectres(wave_r2500u_1_bin2, wave_r2500u_2, flux_r2500u_2)
flux_r2500u_2_bin5 = spectres(wave_r2500u_1_bin5, wave_r2500u_2, flux_r2500u_2)
flux_r2500u_2_bin10 = spectres(wave_r2500u_1_bin10, wave_r2500u_2,
                               flux_r2500u_2)

# Get the interstellar dust extinction correction
ext_r2500u_bin1 = extinction.fm07(wave_r2500u_1, 0.81)
ext_r2500u_bin2 = extinction.fm07(wave_r2500u_1_bin2, 0.81)
ext_r2500u_bin5 = extinction.fm07(wave_r2500u_1_bin5, 0.81)


np.save('r1000b_1.npy', np.column_stack((wave_1,
         extinction.remove(ext_bin1, flux_1_bin1))))
np.save('r1000b_2.npy', np.column_stack((wave_1,
         extinction.remove(ext_bin1, flux_2_bin1))))

np.save('r2500u_1.npy', np.column_stack((wave_r2500u_1,
         extinction.remove(ext_r2500u_bin1, flux_r2500u_1_bin1))))
np.save('r2500u_2.npy', np.column_stack((wave_r2500u_1,
         extinction.remove(ext_r2500u_bin1, flux_r2500u_2_bin1))))


==> ztf_phased_lightcurve.py <==
import astropy.units as units
import numpy as np
import pandas as pd

from astropy.coordinates import SkyCoord
from astropy.stats import sigma_clip
from matplotlib import pyplot as plt
from scipy.stats import skew
from ztfquery import lightcurve

bands = ['r']

_, ra, dec, _, frequency, _ = np.array([
("ZFP-BLAP-01",57.9319791,58.7510711,16.9391241,76.05929043,0.2114469),
("ZFP-BLAP-02",82.9051439,17.536672,17.9822559,29.83973368,0.0929795),
("ZFP-BLAP-03",169.766884,13.8683156,18.9718581,26.81328606,0.2649384),
("ZFP-BLAP-04",214.4598701,0.9805627,18.3343086,30.84795482,0.2167141),
("ZFP-BLAP-05",281.940840031297,-10.435026837852,16.1272697,26.34814878,0.1335327),
("ZFP-BLAP-06",283.1879475,-5.1797759,17.2452278,40.17970317,0.239727),
("ZFP-BLAP-07",285.8711769,-0.0839045,17.3825378,32.26696934,0.1436627),
("ZFP-BLAP-08",288.2865542,12.0809331,17.2219067,40.98192797,0.2681856),
("ZFP-BLAP-09",288.6701495,19.6404446,17.1925888,61.89704867,0.3337463),
("ZFP-BLAP-10",294.0994092,5.0840485,15.28374,26.09559036,0.1564007),
("ZFP-BLAP-11",294.6931004,58.6982611,18.2220764,51.51782999,0.1609315),
("ZFP-BLAP-12",305.1211901,13.4763268,18.5244713,27.8967775,0.1355017),
("ZFP-BLAP-13",312.463639,33.8647523,18.8525591,66.73355962,0.1849108),
("ZFP-BLAP-14",317.8309891,31.9795156,18.1991768,84.62672167,0.1270905),
("ZFP-BLAP-15",320.5709679,-0.3270681,18.8252315,28.19471033,0.1826707),
("ZFP-BLAP-16",333.379362,53.6655937,17.9048863,38.57494292,0.1618977),
("ZFP-HGBLAP-01",282.3082215,41.5407333,18.4109221,296.60081045,0.1182406),
("ZFP-HGBLAP-02",286.3974935,-6.9930426,18.8090515,237.19107521,0.1202355),
("ZFP-HGBLAP-03",288.6449108,-7.301616,18.3752689,342.5790541,0.113007),
("ZFP-HGBLAP-04",295.6040678,15.378795,18.3809719,241.94183647,0.1168384),
("ZFP-HGBLAP-05",303.5588585,41.1414719,17.5989351,174.68999675,0.1818132),
("ZFP-HGBLAP-06",327.4398449,45.9767929,17.5623131,229.97667223,0.0960701)
]).T

ra = ra.astype('float')
dec = dec.astype('float')
frequency = frequency.astype('float')

data = []
times = []

for i, (RA, DEC, freq) in enumerate(zip(ra, dec, frequency)):

    for band in bands:

        connect_counter = 0

        fin_query = False

        while fin_query == False:

            lcq = lightcurve.LCQuery()

            c = SkyCoord(RA, DEC, frame="icrs", unit=(units.deg, units.deg))

            lcq = lightcurve.LCQuery.download_data(
                circle=[c.icrs.ra.degree, c.icrs.dec.degree, 1. / 3600.],
                bandname=band)

            if lcq.shape[1] == 24:

                print("Query successful on attempt " +
                      str(connect_counter + 1) + ".")

                fin_query = True

            else:

                print("Query failed on attempt " + str(connect_counter + 1) +
                      ".")

                connect_counter += 1

            if connect_counter >= 10:

                fin_query = True

        nobs = lcq.shape[0]

        if nobs > 1:

            mask1 = sigma_clip(lcq['mag'], sigma=3, maxiters=10,
                              masked=True).mask
            mask2 = lcq['hjd'].values < 2458849.5
            mask = (~mask1) & mask2
            data.append(lcq[mask])

            t = data[i]['hjd'] - np.nanmin(data[i]['hjd'])
            times.append(t.values)

colour = np.linspace(0., 0.5, 11).astype(str)
colour = np.concatenate((colour, colour))

plt.ion()

fig = plt.figure(figsize=(8, 10))
plt.clf()

ax1 = plt.subplot(11, 2, 1)
ax2 = plt.subplot(11, 2, 2)
ax3 = plt.subplot(11, 2, 3)
ax4 = plt.subplot(11, 2, 4)
ax5 = plt.subplot(11, 2, 5)
ax6 = plt.subplot(11, 2, 6)
ax7 = plt.subplot(11, 2, 7)
ax8 = plt.subplot(11, 2, 8)
ax9 = plt.subplot(11, 2, 9)
ax10 = plt.subplot(11, 2, 10)
ax11 = plt.subplot(11, 2, 11)
ax12 = plt.subplot(11, 2, 12)
ax13 = plt.subplot(11, 2, 13)
ax14 = plt.subplot(11, 2, 14)
ax15 = plt.subplot(11, 2, 15)
ax16 = plt.subplot(11, 2, 16)
ax17 = plt.subplot(11, 2, 17)
ax18 = plt.subplot(11, 2, 18)
ax19 = plt.subplot(11, 2, 19)
ax20 = plt.subplot(11, 2, 20)
ax21 = plt.subplot(11, 2, 21)
ax22 = plt.subplot(11, 2, 22)

mags1 = data[0]['mag'].values
mags2 = data[1]['mag'].values
mags3 = data[2]['mag'].values
mags4 = data[3]['mag'].values
mags5 = data[4]['mag'].values
mags6 = data[5]['mag'].values
mags7 = data[6]['mag'].values
mags8 = data[7]['mag'].values
mags9 = data[8]['mag'].values
mags10 = data[9]['mag'].values
mags11 = data[10]['mag'].values
mags12 = data[11]['mag'].values
mags13 = data[12]['mag'].values
mags14 = data[13]['mag'].values
mags15 = data[14]['mag'].values
mags16 = data[15]['mag'].values
mags17 = data[16]['mag'].values
mags18 = data[17]['mag'].values
mags19 = data[18]['mag'].values
mags20 = data[19]['mag'].values
mags21 = data[20]['mag'].values
mags22 = data[21]['mag'].values

phase1 = ((times[0] * frequency[0]) % 1 - 0.9) % 1
phase2 = ((times[1] * frequency[1]) % 1 - 0.9) % 1

phase3 = ((times[2] * frequency[2]) % 1 - 0.55) % 1
phase4 = ((times[3] * frequency[3]) % 1 - 0.45) % 1

phase5 = ((times[4] * frequency[4]) % 1 - 0.925) % 1
phase6 = ((times[5] * frequency[5]) % 1 - 0.975) % 1

phase7 = ((times[6] * frequency[6]) % 1 - 0.75) % 1
phase8 = ((times[7] * frequency[7]) % 1 - 0.5) % 1

phase9 = ((times[8] * frequency[8]) % 1 - 0.35) % 1
phase10 = ((times[9] * frequency[9]) % 1 - 0.075) % 1

phase11 = ((times[10] * frequency[10]) % 1 - 0.1) % 1
phase12 = ((times[11] * frequency[11]) % 1 - 0.1) % 1

phase13 = ((times[12] * frequency[12]) % 1 - 0.45) % 1
phase14 = ((times[13] * frequency[13]) % 1 - 0.2) % 1

phase15 = ((times[14] * frequency[14]) % 1 - 0.55) % 1
phase16 = ((times[15] * frequency[15]) % 1 - 0.075) % 1

phase17 = ((times[16] * frequency[16]) % 1 - 0.9) % 1
phase18 = ((times[17] * frequency[17]) % 1 - 0.9) % 1

phase19 = ((times[18] * frequency[18]) % 1 - 0.9) % 1
phase20 = ((times[19] * frequency[19]) % 1 - 0.9) % 1

phase21 = ((times[20] * frequency[20]) % 1 - 0.75) % 1
phase22 = ((times[21] * frequency[21]) % 1 - 0.85) % 1

ax1.scatter(phase1, mags1, s=1)
ax2.scatter(phase2, mags2, s=1)
ax3.scatter(phase3, mags3, s=1)
ax4.scatter(phase4, mags4, s=1)
ax5.scatter(phase5, mags5, s=1)
ax6.scatter(phase6, mags6, s=1)
ax7.scatter(phase7, mags7, s=1)
ax8.scatter(phase8, mags8, s=1)
ax9.scatter(phase9, mags9, s=1)
ax10.scatter(phase10, mags10, s=1)
ax11.scatter(phase11, mags11, s=1)
ax12.scatter(phase12, mags12, s=1)
ax13.scatter(phase13, mags13, s=1)
ax14.scatter(phase14, mags14, s=1)
ax15.scatter(phase15, mags15, s=1)
ax16.scatter(phase16, mags16, s=1)
ax17.scatter(phase17, mags17, s=1)
ax18.scatter(phase18, mags18, s=1)
ax19.scatter(phase19, mags19, s=1)
ax20.scatter(phase20, mags20, s=1)
ax21.scatter(phase21, mags21, s=1)
ax22.scatter(phase22, mags22, s=1)
'''
for i, (d, t, freq, c) in enumerate(zip(data, times, frequency, colour)):
    mags = d['mag'].values
    mags -= np.nanmean(mags)
    if i < 11:
        mags += i * 0.5
        ax1.scatter((t * freq)%1, mags, s=1, color=c)
    else:
        mags += i * 0.5 - 11 / 2
        ax2.scatter((t * freq)%1, mags, s=1, color=c)
'''

ax1.invert_yaxis()
ax2.invert_yaxis()
ax3.invert_yaxis()
ax4.invert_yaxis()
ax5.invert_yaxis()
ax6.invert_yaxis()
ax7.invert_yaxis()
ax8.invert_yaxis()
ax9.invert_yaxis()
ax10.invert_yaxis()
ax11.invert_yaxis()
ax12.invert_yaxis()
ax13.invert_yaxis()
ax14.invert_yaxis()
ax15.invert_yaxis()
ax16.invert_yaxis()
ax17.invert_yaxis()
ax18.invert_yaxis()
ax19.invert_yaxis()
ax20.invert_yaxis()
ax21.invert_yaxis()
ax22.invert_yaxis()

ax1.set_xlim(0, 1)
ax2.set_xlim(0, 1)
ax3.set_xlim(0, 1)
ax4.set_xlim(0, 1)
ax5.set_xlim(0, 1)
ax6.set_xlim(0, 1)
ax7.set_xlim(0, 1)
ax8.set_xlim(0, 1)
ax9.set_xlim(0, 1)
ax10.set_xlim(0, 1)
ax11.set_xlim(0, 1)
ax12.set_xlim(0, 1)
ax13.set_xlim(0, 1)
ax14.set_xlim(0, 1)
ax15.set_xlim(0, 1)
ax16.set_xlim(0, 1)
ax17.set_xlim(0, 1)
ax18.set_xlim(0, 1)
ax19.set_xlim(0, 1)
ax20.set_xlim(0, 1)
ax21.set_xlim(0, 1)
ax22.set_xlim(0, 1)

ax1.set_xticklabels([''])
ax2.set_xticklabels([''])
ax3.set_xticklabels([''])
ax4.set_xticklabels([''])
ax5.set_xticklabels([''])
ax6.set_xticklabels([''])
ax7.set_xticklabels([''])
ax8.set_xticklabels([''])
ax9.set_xticklabels([''])
ax10.set_xticklabels([''])
ax11.set_xticklabels([''])
ax12.set_xticklabels([''])
ax13.set_xticklabels([''])
ax14.set_xticklabels([''])
ax15.set_xticklabels([''])
ax16.set_xticklabels([''])
ax17.set_xticklabels([''])
ax18.set_xticklabels([''])
ax19.set_xticklabels([''])
ax20.set_xticklabels([''])

ax1.grid()
ax2.grid()
ax3.grid()
ax4.grid()
ax5.grid()
ax6.grid()
ax7.grid()
ax8.grid()
ax9.grid()
ax10.grid()
ax11.grid()
ax12.grid()
ax13.grid()
ax14.grid()
ax15.grid()
ax16.grid()
ax17.grid()
ax18.grid()
ax19.grid()
ax20.grid()
ax21.grid()
ax22.grid()

ax1.text(0.2, 16.775, r'ZGP-BLAP-01 ($P=18.933\,$min)')
ax2.text(0.2, 17.925, r'ZGP-BLAP-02 ($P=48.258\,$min)')
ax3.text(0.2, 18.825, r'ZGP-BLAP-03 ($P=53.705\,$min)')
ax4.text(0.2, 18.225, r'ZGP-BLAP-04 ($P=46.681\,$min)')
ax5.text(0.2, 16.025, r'ZGP-BLAP-05 ($P=54.000\,$min)')
ax6.text(0.2, 17.05, r'ZGP-BLAP-06 ($P=35.839\,$min)')
ax7.text(0.2, 17.275, r'ZGP-BLAP-07 ($P=44.627\,$min)')
ax8.text(0.2, 17.0, r'ZGP-BLAP-08 ($P=35.137\,$min)')
ax9.text(0.2, 16.9, r'ZGP-BLAP-09 ($P=23.264\,$min)')
ax10.text(0.2, 15.175, r'ZGP-BLAP-10 ($P=55.180\,$min)')
ax11.text(0.2, 18.125, r'ZGP-BLAP-11 ($P=27.951\,$min)')
ax12.text(0.2, 18.45, r'ZGP-BLAP-12 ($P=51.619\,$min)')
ax13.text(0.2, 18.725, r'ZGP-BLAP-13 ($P=21.578\,$min)')
ax14.text(0.2, 18.1, r'ZGP-BLAP-14 ($P=17.016\,$min)')
ax15.text(0.2, 18.75, r'ZGP-BLAP-15 ($P=51.073\,$min)')
ax16.text(0.2, 17.8, r'ZGP-BLAP-16 ($P=37.330\,$min)')
ax17.text(0.2, 18.325, r'ZGP-HGBLAP-01 ($P=2.428\,$min)')
ax18.text(0.2, 18.715, r'ZGP-HGBLAP-02 ($P=6.071\,$min)')
ax19.text(0.2, 18.28, r'ZGP-HGBLAP-03 ($P=4.203\,$min)')
ax20.text(0.2, 18.28, r'ZGP-HGBLAP-04 ($P=5.950\,$min)')
ax21.text(0.2, 17.5, r'ZGP-HGBLAP-05 ($P=8.240\,$min)')
ax22.text(0.2, 17.5, r'ZGP-HGBLAP-06 ($P=6.260\,$min)')

ax11.set_ylabel('Magnitude / mag')

plt.suptitle('Folded r-band light curve')
fig.text(0.5, 0.01, 'Phase', ha='center')
plt.tight_layout()
plt.subplots_adjust(bottom=0.05, hspace=0, wspace=0.175)

plt.savefig('ztf_phased_lightcurve.png')
plt.savefig('ztf_phased_lightcurve.pdf')

